Calculation of multipole moments of axistationary electrovacuum spacetimes

The multipole moments of stationary axially symmetric vacuum or electrovacuum spacetimes can be expressed in terms of the power series expansion coefficients of the Ernst potential on the axis. In this paper we present a simpler, more efficient calculation of the multipole moments, applying methods introduced by B\"ackdahl and Herberthson. For the non-vacuum electromagnetic case, our results for the octupole and higher moments differ from the results already published in the literature. The reason for this difference is that we correct an earlier unnoticed mistake in the power series solution of the Ernst equations. We also apply the presented method to directly calculate the multipole moments of a 5-parameter charged magnetized generalization of the Kerr and Tomimatsu-Sato exact solutions.

==> anc/five-par-sol.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2017" minor="3"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Text-field style="Text" bold="true" layout="Normal"><Font size="16" underline="true" foreground="[153,51,102]" bold="true">Calculation of multipole moments of the 5-parameter solution of Manko et al. Phys. Rev. D 62, 044048 (2000)</Font><Font bold="true">
Supplementary material to the paper  &quot;Calculation of multipole moments of axistationary electrovacuum spacetimes&quot; by Gyula Fodor, Etevaldo dos Santos Costa Filho and Betti Hartmann (2020 December)</Font></Text-field>
<Group hide-input="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Order of moments to be calculated is set by nn. Change it as required. May become slow for nn&gt;30.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nn:=7;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjbm5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiN0YnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNubkdGKCIiKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We first calculate the leading order functions xi_L tilde and q_L tilde, denoted by xi and eta here. We use equations (157)-(161) in the paper. We use V for v here to distinguish it easier from nu.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">w:=V*c+q^2*nu-m^2*b:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">alpha:=2*m*(2+(2*I-c*zeta)*b*zeta-2*delta*zeta^2+I*zeta^3*(w-2*b*delta)):</Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">lambda:=2*q*(2+(2*I-c*zeta)*nu*zeta-2*delta*zeta^2+I*zeta^3*(w-2*nu*delta)):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">beta:=w*(c*zeta+4*I)*zeta^3-4*I*c*zeta+4*(1-delta*zeta^2)^2:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">xi:=alpha/beta;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElJnhpO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSkmQXNzaWduO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0ZZLUYsNiVRIm1GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZVLUkobWZlbmNlZEdGJDYkLUYjNipGUS1GNjYtUScmcGx1cztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZW8tRiM2KC1GXW82JC1GIzYmLUYjNiZGUUZVLUZSNiRRLSZJbWFnaW5hcnlJO0YnRjJGMi1GNjYtUSgmbWludXM7RidGMkY5RjtGPUY/RkFGQ0ZFRmRvRmZvLUYjNiYtRiw2JVEiY0YnRmhuRmpuRlUtRiw2JVElemV0YUYnRi9GMkYyRjJGMkZVLUYsNiVRImJGJ0ZobkZqbkZVRmpwRjJGYnAtRiM2KEZRRlUtRiw2JVEoJmRlbHRhO0YnRi9GMkZVLUklbXN1cEdGJDYlRmpwRlEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjJGYW8tRiM2KEZfcEZVLUZmcTYlRmpwLUZSNiRRIjNGJ0YyRmhxRlUtRl1vNiQtRiM2Ky1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGZG9GZm8tRiM2Ji1GZnE2JUZlbkZRRmhxRlVGXXFGMkZhby1GIzYmLUZmcTYlLUYsNiVRInFGJ0ZobkZqbkZRRmhxRlUtRiw2JVElJm51O0YnRi9GMkYyRmFvLUYjNiYtRiw2JVEiVkYnRmhuRmpuRlVGZ3BGMkZicC1GIzYoRlFGVUZdcUZVRmJxRjJGMkYyRjJGMkYyRjItRiM2KC1GIzYoLUZdbzYkLUYjNilGZnJGaXJGYW9GXXNGYW9GZ3NGMkYyRlUtRl1vNiQtRiM2JkZlcEZhby1GIzYmLUZSNiRRIjRGJ0YyRlVGX3BGMkYyRjJGVUZdckYyRmJwLUYjNipGXHVGVUZfcEZVRmdwRlVGanBGMkZhby1GIzYmRlx1RlUtRmZxNiUtRl1vNiQtRiM2J0Zmci1GIzYmRmJxRlVGZXFGMkZhby1GUjYkUSIxRidGMkYyRjJGUUZocUYyRjIvJS5saW5ldGhpY2tuZXNzR0Zddi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zidi8lKWJldmVsbGVkR0YxRjI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN4aUdGKCwkKioiIiMiIiJJIm1HRihGMSwqRjBGMSooLCYqJkYwRjFeI0YxRjFGMSomSSJjR0YoRjFJJXpldGFHRihGMSEiIkYxSSJiR0YoRjFGOkYxRjEqKEYwRjFJJmRlbHRhR0YoRjEpRjpGMEYxRjsqKEY3RjEpRjoiIiRGMSwqKiZGPEYxKUYyRjBGMUY7KiZJI251R0YoRjEpSSJxR0YoRjBGMUYxKiZJIlZHRihGMUY5RjFGMSooRjBGMUY8RjFGPkYxRjtGMUYxRjEsKCooLChGREY7RkZGMUZKRjFGMSwmRjhGMSomIiIlRjFGN0YxRjFGMUZBRjFGMSooLCRGUUYxRjFGOUYxRjpGMUY7KiZGUkYxKSwmKiZGPkYxRj9GMUY7RjFGMUYwRjFGMUY7RjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eta:=lambda/beta;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmJmV0YTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1JJm1mcmFjR0YkNigtRiM2KC1JI21uR0YkNiRRIjJGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGWS1GLDYlUSJxRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRidGVS1JKG1mZW5jZWRHRiQ2JC1GIzYqRlEtRjY2LVEnJnBsdXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVvLUYjNigtRl1vNiQtRiM2Ji1GIzYmRlFGVS1GUjYkUS0mSW1hZ2luYXJ5STtGJ0YyRjItRjY2LVEoJm1pbnVzO0YnRjJGOUY7Rj1GP0ZBRkNGRUZkb0Zmby1GIzYmLUYsNiVRImNGJ0ZobkZqbkZVLUYsNiVRJXpldGFGJ0YvRjJGMkYyRjJGVS1GLDYlUSUmbnU7RidGL0YyRlVGanBGMkZicC1GIzYoRlFGVS1GLDYlUSgmZGVsdGE7RidGL0YyRlUtSSVtc3VwR0YkNiVGanBGUS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMkZhby1GIzYoRl9wRlUtRmZxNiVGanAtRlI2JFEiM0YnRjJGaHFGVS1GXW82JC1GIzYrLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRUZkb0Zmby1GIzYmLUZmcTYlLUYsNiVRIm1GJ0ZobkZqbkZRRmhxRlUtRiw2JVEiYkYnRmhuRmpuRjJGYW8tRiM2Ji1GZnE2JUZlbkZRRmhxRlVGXXFGMkZhby1GIzYmLUYsNiVRIlZGJ0ZobkZqbkZVRmdwRjJGYnAtRiM2KEZRRlVGXXFGVUZicUYyRjJGMkYyRjJGMkYyLUYjNigtRiM2KC1GXW82JC1GIzYpRmZyRmlyRmFvRmNzRmFvRmdzRjJGMkZVLUZdbzYkLUYjNiZGZXBGYW8tRiM2Ji1GUjYkUSI0RidGMkZVRl9wRjJGMkYyRlVGXXJGMkZicC1GIzYqRlx1RlVGX3BGVUZncEZVRmpwRjJGYW8tRiM2JkZcdUZVLUZmcTYlLUZdbzYkLUYjNidGZnItRiM2JkZicUZVRmVxRjJGYW8tRlI2JFEiMUYnRjJGMkYyRlFGaHFGMkYyLyUubGluZXRoaWNrbmVzc0dGXXYvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnYvJSliZXZlbGxlZEdGMUYy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRldGFHRigsJCoqIiIjIiIiSSJxR0YoRjEsKkYwRjEqKCwmKiZGMEYxXiNGMUYxRjEqJkkiY0dGKEYxSSV6ZXRhR0YoRjEhIiJGMUkjbnVHRihGMUY6RjFGMSooRjBGMUkmZGVsdGFHRihGMSlGOkYwRjFGOyooRjdGMSlGOiIiJEYxLCoqJkkiYkdGKEYxKUkibUdGKEYwRjFGOyomRjxGMSlGMkYwRjFGMSomSSJWR0YoRjFGOUYxRjEqKEYwRjFGPkYxRjxGMUY7RjFGMUYxLCgqKCwoRkRGO0ZIRjFGSkYxRjEsJkY4RjEqJiIiJUYxRjdGMUYxRjFGQUYxRjEqKCwkRlFGMUYxRjlGMUY6RjFGOyomRlJGMSksJiomRj5GMUY/RjFGO0YxRjFGMEYxRjFGO0YxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We get Exp(2*gamma_L) tilde from(162)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">e2gt:=(16*(c*zeta-w*zeta^3)^2+(c*w*zeta^4+4*(1-delta*zeta^2)^2)^2)/(16*(1-(V+2*delta)*zeta^2)^3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZTJndEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUYjNiYtRiM2Ji1JI21uR0YkNiRRIzE2RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZvLUYjNiYtRl5vNiQtRiM2KUZiby1GIzYmLUYsNiVRImJGJ0YvRjJGWi1GW282JS1GLDYlUSJtRidGL0YyLUZXNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GIzYmLUYsNiVRJSZudTtGJy9GMEY9RjlGWi1GW282JS1GLDYlUSJxRidGL0YyRmhwRltxRjlGXnEtRiM2Ji1GLDYlUSJWRidGL0YyRlotRiw2JVEiY0YnRi9GMkY5RjlGOUZaLUZbbzYlLUYsNiVRJXpldGFGJ0ZmcUY5LUZXNiRRIjNGJ0Y5RltxRjlGXnEtRiM2JkZhckZaRmZyRjlGOUY5RmhwRltxRjlGXnEtRltvNiUtRl5vNiQtRiM2Ji1GIzYoRmFyRlpGam9GWi1GW282JUZmci1GVzYkUSI0RidGOUZbcUY5Rl5xLUYjNiZGaHNGWi1GW282JS1GXm82JC1GIzYnRmJvLUYjNiYtRiw2JVEoJmRlbHRhO0YnRmZxRjlGWi1GW282JUZmckZocEZbcUY5Rl5xLUZXNiRRIjFGJ0Y5RjlGOUZocEZbcUY5RjlGOUZocEZbcUY5LUYjNiZGVkZaLUZbbzYlLUZebzYkLUYjNiZGanQtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GIzYmLUZebzYkLUYjNiZGXnJGXnEtRiM2JkZocEZaRmV0RjlGOUY5RlpGaHRGOUY5RjlGaXJGW3FGOS8lLmxpbmV0aGlja25lc3NHRlx1LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmR2LyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVlMmd0R0YoLCQqKCMiIiIiIztGMSwmKiZGMkYxKSwmKiYsKComSSJiR0YoRjEpSSJtR0YoIiIjRjEhIiIqJkkjbnVHRihGMSlJInFHRihGPUYxRjEqJkkiVkdGKEYxSSJjR0YoRjFGMUYxKUklemV0YUdGKCIiJEYxRj4qJkZFRjFGR0YxRjFGPUYxRjEqJCksJiooRkVGMUY4RjEpRkciIiVGMUYxKiZGT0YxKSwmKiZJJmRlbHRhR0YoRjEpRkdGPUYxRj5GMUYxRj1GMUYxRj1GMUYxRjEpLCZGMUYxKiYsJkZERjEqJkY9RjFGVEYxRjFGMUZVRjFGPkZIRj5GMTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L14" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">zeta derivative of gamma_L tilde</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gammaz:=simplify(diff(e2gt,zeta)/e2gt/2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdnYW1tYXpHRigqKkklemV0YUdGKCIiIiwwKigpLCgqJilJImNHRigiIiNGMEkiVkdGKEYwRjAqJiwmKiZJImJHRihGMClJIm1HRihGOEYwISIiKiZJI251R0YoRjApSSJxR0YoRjhGMEYwRjBGN0YwRjAqJiIiJUYwKUkmZGVsdGFHRihGOEYwRjBGOEYwLCZGOUYwKiZGOEYwRkhGMEYwRjApRi8iIilGMEYwKihGRkYwRjNGMClGLyIiJ0YwRkAqJiwqKioiI0NGMEY5RjAsJkY5RjAqJkZGRjBGSEYwRkBGMEY2RjBGQCoqIiNzRjAsJkY5RjAqJiNGRiIiJEYwRkhGMEZARjAsJkY8RjBGQUZARjBGN0YwRjAqKCIjJypGMEY5RjBGR0YwRkAqJiIjW0YwKUZmbkY4RjBGQEYwKUYvRkZGMEYwKiYsKiomLCYqJiIjO0YwRjlGMEYwKiYiI2tGMEZIRjBGQEYwRjZGMEYwKiYsJiooRmpuRjBGPUYwRj5GMEZAKihGam5GMEZCRjBGQ0YwRjBGMEY3RjBGMCooIiRHIkYwRjlGMEZIRjBGMComRmRvRjBGR0YwRjBGMClGL0Y4RjBGMComRmJvRjBGNkYwRkAqJkZqbkYwRjlGMEZAKiYiI0tGMEZIRjBGQEYwLCZGMEZAKiZGSUYwRlxwRjBGMEZALCxGYm9GMComRjNGMEZLRjBGMComLCoqKkZib0YwRjlGMCwmRjlGMEZIRkBGMEY2RjBGMCoqRmBwRjAsJkY5RjAqJiNGMEY4RjBGSEYwRkBGMEZmbkYwRjdGMEZAKiZGZG9GMClGSEZlbkYwRkAqJkZib0YwRltvRjBGMEYwRk5GMEYwKiYsKCooRlNGMEY2RjBGOUYwRkAqJiwmKihGU0YwRj1GMEY+RjBGMCooRlNGMEZCRjBGQ0YwRkBGMEY3RjBGMComRmhuRjBGR0YwRjBGMEZcb0YwRjAqJiwmRl1wRjBGY29GQEYwRlxwRjBGMEZANyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We calculate the leading order part of R tilde, using (77) , calling it RL here</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">RL:=simplify(2*gammaz/zeta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNSTEdGKCooLDAqKiIiIyIiIiksKComKUkiY0dGKEYxRjJJIlZHRihGMkYyKiYsJiomSSJiR0YoRjIpSSJtR0YoRjFGMiEiIiomSSNudUdGKEYyKUkicUdGKEYxRjJGMkYyRjdGMkYyKiYiIiVGMilJJmRlbHRhR0YoRjFGMkYyRjFGMiwmRjhGMiomRjFGMkZHRjJGMkYyKUklemV0YUdGKCIiKUYyRjIqKEZMRjJGM0YyKUZLIiInRjJGPyomLCoqKiIjW0YyRjhGMiwmRjhGMiomRkVGMkZHRjJGP0YyRjZGMkY/KioiJFciRjIsJkY4RjIqJiNGRSIiJEYyRkdGMkY/RjIsJkY7RjJGQEY/RjJGN0YyRjIqKCIkIz5GMkY4RjJGRkYyRj8qJiIjJypGMilGZm5GMUYyRj9GMilGS0ZFRjJGMiomLCgqJiwmKiYiI0tGMkY4RjJGMiomIiRHIkYyRkdGMkY/RjJGNkYyRjIqJiwmKihGam5GMkY8RjJGPUYyRj8qKEZqbkYyRkFGMkZCRjJGMkYyRjdGMkYyKigiJGMjRjIsJkY4RjIqJiNGMkYxRjJGR0YyRjJGMkZHRjJGMkYyKUZLRjFGMkYyKiZGYm9GMkY2RjJGPyomRmpuRjJGOEYyRj8qJiIja0YyRkdGMkY/RjIsJkYyRj8qJkZIRjJGXnBGMkYyRj8sLCIjO0YyKiZGM0YyRkpGMkYyKiYsKioqRmZwRjJGOEYyLCZGOEYyRkdGP0YyRjZGMkYyKipGYm9GMiwmRjhGMkZccEY/RjJGZm5GMkY3RjJGPyomRmJwRjIpRkdGZW5GMkY/KiZGZnBGMkZbb0YyRjJGMkZORjJGMiomLCgqKCIjQ0YyRjZGMkY4RjJGPyomLCYqKEZkcUYyRjxGMkY9RjJGMiooRmRxRjJGQUYyRkJGMkY/RjJGN0YyRjIqJkZqbkYyRkZGMkYyRjJGXG9GMkYyKiYsJiomRmZwRjJGNkYyRjJGYXBGP0YyRl5wRjJGMkY/NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L16" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The calculation up to order nn is much faster and uses less memory if we replace the functions by their series expansions now.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">xis:=convert(normal(taylor(xi,zeta=0,nn+1)),polynom):</Text-field>
</Input>
</Group>
<Group labelreference="L17" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">etas:=convert(normal(taylor(eta,zeta=0,nn+1)),polynom):</Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gammazs:=convert(normal(taylor(gammaz,zeta=0,nn-1)),polynom):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">RLs:=convert(normal(taylor(RL,zeta=0,nn-1)),polynom):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L19" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">y[0]:=xis:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">z[0]:=etas:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">y[1]:=diff(y[0],zeta):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">z[1]:=diff(z[0],zeta):</Text-field>
</Input>
</Group>
<Group labelreference="L81" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure for the calculation of the product of two polynomials up to order ord in zeta. Calculation of only the necessary products makes the computation faster and use less memory.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">prn:=proc(t1,t2,ord)
 local i1,i2,ct1,ct2,res;
 res:=0;
 if ldegree(t1,zeta)&lt;0 then return(ERROR) end if;
 if ldegree(t2,zeta)&lt;0 then return(ERROR) end if;
 ct1:=[seq(coeff(t1,zeta,i1),i1=0..ord)];
 ct2:=[seq(coeff(t2,zeta,i1),i1=0..ord)];
 for i1 from 0 to ord do
  for i2 from 0 to i1 do
   res:=res+ct1[i2+1]*ct2[i1-i2+1]*zeta^i1;   
  end do;
 end do;
 return(expand(res));
end proc:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L83" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Recursive definition (163) of y[n] and z[n]</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 1 to nn-1 do
 y[n+1]:=collect(
  diff(y[n],zeta)
  -2*n*prn(y[n],gammazs,nn-n-1)
  -n*(2*n-1)*prn(RLs,y[n-1],nn-n-1)/2
 ,zeta);
 print(n,length(y[n+1]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTMxMzNGJ0YvRi8=">NiQiIiIiJUxK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTMxMDNGJ0YvRi8=">NiQiIiMiJS5K</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTI5MjdGJ0YvRi8=">NiQiIiQiJUZI</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTI2MzFGJ0YvRi8=">NiQiIiUiJUpF</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTIxMThGJ0YvRi8=">NiQiIiYiJT1A</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTEzODRGJ0YvRi8=">NiQiIiciJSVRIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L82" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 1 to nn-1 do
 z[n+1]:=collect(
  diff(z[n],zeta)
  -2*n*prn(z[n],gammazs,nn-n-1)
  -n*(2*n-1)*prn(RLs,z[n-1],nn-n-1)/2
 ,zeta);
 print(n,length(z[n+1]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTMxNzBGJ0YvRi8=">NiQiIiIiJXFK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTMxNDBGJ0YvRi8=">NiQiIiMiJVNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTI5NjFGJ0YvRi8=">NiQiIiQiJWhI</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTI2NjFGJ0YvRi8=">NiQiIiUiJWhF</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTIxNDFGJ0YvRi8=">NiQiIiYiJVRA</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTEzOThGJ0YvRi8=">NiQiIiciJSlSIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sd:={delta=(m^2-c^2-q^2)/4-V};</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjc2RGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEoJmRlbHRhO0YnL0YwRj1GOS1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ky1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW28tSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUYsNiVRImNGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRmdvNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GXm82KC1GYW82JS1GLDYlUSJtRidGL0YyRmZvRmpvRl1wRmBwRmNwRmZwRmhwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam5GXG8tRl5vNigtRmFvNiUtRiw2JVEicUYnRi9GMkZmb0Zqb0ZdcEZgcEZjcEZmcEZocEZkcS1GLDYlUSJWRidGL0YyRjlGOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzZEdGKDwjL0kmZGVsdGFHRigsKiomIyIiIiIiJUY0KUkiY0dGKCIiI0Y0ISIiKiZGM0Y0KUkibUdGKEY4RjRGNComRjNGNClJInFHRihGOEY0RjlJIlZHRihGOTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L87" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Calculation of the scalar multipole moments from the values of the functions at zeta=0.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to nn do
 P[n]:=factor(subs(sd,subs(zeta=0,y[n]))/doublefactorial(2*n-1));
 Q[n]:=factor(subs(sd,subs(zeta=0,z[n]))/doublefactorial(2*n-1));
 print(n,length(P[n]),length(Q[n]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRjJGTEYv">NiUiIiEiIiJGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzIzRidGL0YyLUYsNiRRIzI0RidGL0Yv">NiUiIiIiI0IiI0M=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM3RidGL0YyLUYsNiRRIzM4RidGL0Yv">NiUiIiMiI1AiI1E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzg5RidGL0YyLUYsNiRRIzkxRidGL0Yv">NiUiIiQiIyopIiMiKg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDI0NkYnRi9GMi1GLDYkUSQyNTBGJ0YvRi8=">NiUiIiUiJFkjIiRdIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDM5NUYnRi9GMi1GLDYkUSQ0MDFGJ0YvRi8=">NiUiIiYiJCZSIiQsJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDc2M0YnRi9GMi1GLDYkUSQ3NzJGJ0YvRi8=">NiUiIiciJGooIiRzKA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTExNzBGJ0YvRjItRiw2JFElMTE4M0YnRi9GLw==">NiUiIigiJXE2IiUkPSI=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L85" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Showing the first 6 moments</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to 5 do
 print(n,P[n],Q[n]);
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YyLUZNNiVRInFGJ0ZQRlJGLw==">NiUiIiFJIm1HNiJJInFHRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JFEtJkltYWdpbmFyeUk7RidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpGSC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1GMzYtUScmcGx1cztGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGYW8tRmZuNiVRImNGJ0ZpbkZbb0YvRi9GUS1GZm42JVEibUYnRmluRltvRi9GMi1GIzYoRk5GUS1GVzYkLUYjNiZGY29GXW8tRmZuNiVRJSZudTtGJy9Gam5GOEYvRi9GL0ZRLUZmbjYlUSJxRidGaW5GW29GL0Yv">NiUiIiIqKF4jRiNGIywmSSJiRzYiRiNJImNHRihGI0YjSSJtR0YoRiMqKEYlRiMsJkYpRiNJI251R0YoRiNGI0kicUdGKEYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiM2Ji1JI21pR0YkNiVRIm1GJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUZYNiVRImJGJ0ZlbkZnbkZpbi1GWDYlUSJjRidGZW5GZ25GLy1GMzYtUScmcGx1cztGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUklbXN1cEdGJDYlRmdvRisvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmpvLUZYNiVRIlZGJ0ZlbkZnbkYvRi9GL0YvRjItRiM2JUZOLUYjNiYtRlg2JVEicUYnRmVuRmduRmluLUZebzYkLUYjNihGXXBGam8tRiM2Ji1GWDYlUSUmbnU7RicvRmZuRjhGL0ZpbkZnb0YvRmpvRmNwRi9GL0YvRi9GLw==">NiUiIiMsJComSSJtRzYiIiIiLCgqJkkiYkdGJ0YoSSJjR0YnRihGKCokKUYsRiNGKEYoSSJWR0YnRihGKCEiIiwkKiZJInFHRidGKCwoRi1GKComRixGKEkjbnVHRidGKEYoRi9GKEYoRjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNigtRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVS1JJm1mcmFjR0YkNigtRiw2JFEtJkltYWdpbmFyeUk7RidGLy1GLDYkUSI1RidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGOEYvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGU0Y8Rj5GQEZCRkRGRi9GSkZILUkobWZlbmNlZEdGJDYkLUYjNi4tRiM2KEZnbkZkby1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRImNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictRiw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRvLUZjcDYlUSJiRidGZnBGaHBGLy1GMzYtUSgmbWludXM7RidGL0Y2RlNGPEY+RkBGQkZERlRGVi1GIzYmRmBxRmRvLUZgcDYlLUZjcDYlUSJxRidGZnBGaHBGanBGXXFGLy1GMzYtUScmcGx1cztGJ0YvRjZGU0Y8Rj5GQEZCRkRGVEZWLUYjNiZGZ25GZG8tRmBwNiVGYnBGK0ZdcUYvRl1yLUYjNiYtRmNwNiVRJSZudTtGJy9GZ3BGOEYvRmRvRmhxRi9GXXItRiM2KEZnbkZkby1GY3A2JVEiVkYnRmZwRmhwRmRvRmBxRi9GXXItRiM2KC1GLDYkUSMxMEYnRi9GZG9GXHNGZG9GYnBGL0YvRi9GZG8tRmNwNiVRIm1GJ0ZmcEZocEYvRjItRiM2KEZORmRvLUZpbzYkLUYjNi9GUC1GIzYmRmBxRmRvLUZgcDYlRmRzRmpwRl1xRi9GXXJGYHJGXXItRiM2KEZnbkZkb0ZfcEZkb0ZmckYvRl1yLUYjNiZGZnJGZG9GX3RGL0ZdckZfc0Zdci1GIzYoRmduRmRvRlxzRmRvRmZyRi9GL0YvRmRvRmpxRi9GLw==">NiUiIiQsJCooLCQqJiMiIiIiIiZGKV4jRilGKUYpRiksLiooRipGKUkiYkc2IkYpKUkiY0dGLyIiI0YpRikqJkYuRikpSSJxR0YvRjJGKSEiIiomRipGKSlGMUYjRilGKSomSSNudUdGL0YpRjRGKUYpKihGKkYpSSJWR0YvRilGLkYpRikqKCIjNUYpRjxGKUYxRilGKUYpSSJtR0YvRilGNiwkKihGJkYpLC4qJkYuRikpRj9GMkYpRjZGN0YpKihGKkYpRjBGKUY6RilGKSomRkRGKUY6RilGKUY9RikqKEYqRilGPEYpRjpGKUYpRilGNUYpRjY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiUiIiUsJCooIyIiIiIkUyJGJ0kibUc2IkYnLEQqKCIjS0YnKUkiYkdGKiIiI0YnKUYpRjBGJyEiIiooRihGJ0YvRicpSSJjR0YqIiIkRidGJyoqIiM/RidGL0YnRjVGJ0YxRidGMioqIiNHRidGL0YnRjVGJylJInFHRipGMEYnRjIqKkYtRidGL0YnSSNudUdGKkYnRjtGJ0YnKiYiJFAiRicpRjVGI0YnRicqKCIiJ0YnKUY1RjBGJ0YxRidGJyooRkNGJ0ZERidGO0YnRjIqKiIjW0YnRjVGJ0Y+RidGO0YnRicqJkY2RicpRilGI0YnRjIqKEZDRidGMUYnRjtGJ0YnKiZGNkYnKUY8RiNGJ0YyKioiJCFHRidJIlZHRipGJ0YvRidGNUYnRicqKCIkMyVGJ0ZPRidGREYnRicqKEYtRidGT0YnRjFGJ0YnKihGLUYnRk9GJ0Y7RidGMiomRihGJylGT0YwRidGJ0YnRicsJCooRiZGJ0Y8RicsRCoqRkdGJ0YvRidGNUYnRjFGJ0YyKipGLUYnRi9GJ0YxRidGPkYnRjJGP0YnKihGKEYnRjRGJ0Y+RidGJ0ZCRidGRUYyKipGOkYnRjVGJ0YxRidGPkYnRicqKkY4RidGNUYnRj5GJ0Y7RidGJ0ZIRjJGSkYnKihGLUYnKUY+RjBGJ0Y7RidGJ0ZLRjJGUEYnKipGTkYnRk9GJ0Y1RidGPkYnRidGUkYnRlNGMkZURidGJ0Yn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiUiIiYqKComIyIiIiIjJSlGJ14jRidGJ0YnLFQqKiIjS0YnKUkiYkc2IiIiI0YnSSJjR0YvRicpSSJtR0YvRjBGJyEiIiooIiMkKUYnRi5GJylGMSIiJUYnRicqKiIjQUYnRi5GJylGMUYwRidGMkYnRjQqKkY6RidGLkYnRjtGJylJInFHRi9GMEYnRjQqLEYsRidGLkYnRjFGJ0kjbnVHRi9GJ0Y9RidGJyomRi5GJylGM0Y4RidGNCoqRjBGJ0YuRidGMkYnRj1GJ0Y0KigiIiRGJ0YuRicpRj5GOEYnRicqJiIjIilGJylGMUYjRidGJyooIiInRicpRjFGRUYnRjJGJ0YnKihGS0YnRkxGJ0Y9RidGNCoqIiNXRidGO0YnRkBGJ0Y9RidGJyooRkVGJ0YxRidGQkYnRjQqKkZLRidGMUYnRjJGJ0Y9RidGJyooRkVGJ0YxRidGRkYnRjQqKkY4RidGMkYnRkBGJ0Y9RidGJyooRjhGJ0ZARidGRkYnRjQqKiIkWyNGJ0kiVkdGL0YnRi5GJ0Y7RidGJyoqIiNTRidGV0YnRi5GJ0Y9RidGNCooIiRDJEYnRldGJ0ZMRidGJyoqIiNPRidGV0YnRjFGJ0YyRidGJyoqRmduRidGV0YnRjFGJ0Y9RidGNCoqRllGJ0ZXRidGQEYnRj1GJ0YnKihGKEYnKUZXRjBGJ0YuRidGJyooIiRfI0YnRltvRidGMUYnRidGJ0YzRicqKEYlRicsVCoqRk9GJ0YuRidGO0YnRjJGJ0Y0KixGLEYnRi5GJ0YxRidGMkYnRkBGJ0Y0KihGOEYnRi5GJ0ZCRidGNCoqRjhGJ0YuRidGMkYnRj1GJ0YnRkdGJyooRjZGJ0Y3RidGQEYnRidGSkYnRk1GNCoqRjpGJ0Y7RidGMkYnRkBGJ0YnKipGOkYnRjtGJ0ZARidGPUYnRidGUEY0RlFGJyoqRixGJ0YxRicpRkBGMEYnRj1GJ0YnRlJGNCooRkVGJ0ZCRidGQEYnRicqKkYwRidGMkYnRkBGJ0Y9RidGNComRkBGJ0ZGRidGNCoqRllGJ0ZXRidGLkYnRjJGJ0Y0RlpGJyoqRlZGJ0ZXRidGO0YnRkBGJ0YnRmZuRidGaG5GNCoqRllGJ0ZXRidGMkYnRkBGJ0YnRlxvRicqKEYoRidGW29GJ0ZARidGJ0YnRj5GJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L95" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Functions giving the axis expansion coefficients m_n=mn[n] , q_n=qn[n] , using (143)-(145)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">s:=sqrt(c^2+4*V);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtc3FydEdGJDYjLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEiY0YnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX28tRiM2Ji1GZW42JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqby1GLDYlUSJWRidGL0YyRjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJzR0YoKiQpLCYqJClJImNHRigiIiMiIiJGNSomIiIlRjVJIlZHRihGNUY1I0Y1RjRGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L96" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">f:=k-&gt;I^k*((c+s)^(k+1)-(c-s)^(k+1))/s/2^(k+1);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSYmbWFwO0YnRjlGO0Y+L0ZBRjFGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y5Rk8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY28tSShtZmVuY2VkR0YkNiQtRiM2Ji1GZm42JS1GZm82JC1GIzYmLUYsNiVRImNGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwLUYsNiVRInNGJ0YvRjJGOUY5LUYjNiZGT0ZjcC1GaW42JFEiMUYnRjlGOUZcby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZwRmhwLUZmbjYlLUZmbzYkLUYjNiZGYHBGYXFGaXBGOUY5RlxxRlxvRjlGOUY5LUYjNiZGaXBGX28tRmZuNiUtRmluNiRRIjJGJ0Y5RlxxRlxvRjkvJS5saW5ldGhpY2tuZXNzR0ZgcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlci8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJmR0YoZio2I0kia0dGKEYoNiRJKW9wZXJhdG9yR0YoSSZhcnJvd0dGKEYoKiopXiMiIiJGMEY3LCYpLCZJImNHRihGN0kic0dGKEY3LCZGMEY3RjdGN0Y3KSwmRjtGN0Y8ISIiRj1GQEY3RjxGQCkiIiNGPUZARihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L97" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">mn:=n-&gt;factor(m*(f(n)+I*b*f(n-1)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjbW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRIm5GJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiYtRiw2JVEnZmFjdG9yRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRIm1GJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GXG82JC1GIzYmLUYjNiYtRiw2JVEiZkYnRi9GMkZlbi1GXG82JEZPRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiM2KC1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjlGY28tRiw2JVEiYkYnRi9GMkZjby1GIzYmRlxwRmVuLUZcbzYkLUYjNiZGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRwRmZwLUZqcDYkUSIxRidGOUY5RjlGOUY5RjlGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNtbkdGKGYqNiNJIm5HRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKC1JJ2ZhY3RvckdGJTYjKiZJIm1HRigiIiIsJi1JImZHRihGL0Y5KiheI0Y5RjlJImJHRihGOS1GPDYjLCZGMEY5RjkhIiJGOUY5RjlGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L98" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">qn:=n-&gt;factor(q*(f(n)+I*nu*f(n-1)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjcW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRIm5GJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiYtRiw2JVEnZmFjdG9yRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRInFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GXG82JC1GIzYmLUYjNiYtRiw2JVEiZkYnRi9GMkZlbi1GXG82JEZPRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiM2KC1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjlGY28tRiw2JVElJm51O0YnL0YwRj1GOUZjby1GIzYmRlxwRmVuLUZcbzYkLUYjNiZGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRwRmZwLUZqcDYkUSIxRidGOUY5RjlGOUY5RjlGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNxbkdGKGYqNiNJIm5HRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKC1JJ2ZhY3RvckdGJTYjKiZJInFHRigiIiIsJi1JImZHRihGL0Y5KiheI0Y5RjlJI251R0YoRjktRjw2IywmRjBGOUY5ISIiRjlGOUY5RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L99" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Calculation of the differences P_n-m_n and Q_n-q_n , and showing the first six</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to nn do
 Pd[n]:=factor(P[n]-mn(n));
 Qd[n]:=factor(Q[n]-qn(n));
 print(n,length(Pd[n]),length(Qd[n]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRjJGTEYv">NiUiIiIiIiFGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRjJGTEYv">NiUiIiMiIiFGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMyRidGL0YyRkxGLw==">NiUiIiQiI0tGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDIwMUYnRi9GMi1GLDYkUSQyMDNGJ0YvRi8=">NiUiIiUiJCwjIiQuIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDM2M0YnRi9GMi1GLDYkUSQzNjhGJ0YvRi8=">NiUiIiYiJGokIiRvJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDcyNUYnRi9GMi1GLDYkUSQ3MzNGJ0YvRi8=">NiUiIiciJEQoIiRMKA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTExMzNGJ0YvRjItRiw2JFElMTE0NUYnRi9GLw==">NiUiIigiJUw2IiVYNg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Because V is not independent from the other constants, the resulting expressions are not unique. We still need some general procedure to get the shortest results.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to 5 do
 print(n,Pd[n],Qd[n]);
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRi8=">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRjJGTEYv">NiUiIiIiIiFGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRjJGTEYv">NiUiIiMiIiFGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiotSSZtZnJhY0dGJDYoLUYsNiRRLSZJbWFnaW5hcnlJO0YnRi8tRiw2JFEiNUYnRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZuLyUpYmV2ZWxsZWRHRjgtRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJtRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRltvLUklbXN1cEdGJDYlLUZhbzYlUSJxRidGZG9GZm8tRiw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRltvLUkobWZlbmNlZEdGJDYkLUYjNiYtRmFvNiVRImJGJ0Zkb0Zmby1GMzYtUSgmbWludXM7RidGL0Y2Rl5vRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZgcS1GYW82JVElJm51O0YnL0Zlb0Y4Ri9GL0YvRi9GMi1GIzYqRk5GW28tRmlvNiVGYG9GXnBGYXBGW29GW3BGW29GZHBGL0Yv">NiUiIiQqKiomIyIiIiIiJkYnXiNGJ0YnRidJIm1HNiJGJylJInFHRisiIiNGJywmSSJiR0YrRidJI251R0YrISIiRicqKkYlRicpRipGLkYnRi1GJ0YvRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiUiIiUsJCooIyIiIiIkUyJGJ0kibUc2IkYnLD4qKCIjS0YnKUkiYkdGKiIiI0YnKUYpRjBGJ0YnKioiIz9GJ0YvRidJImNHRipGJ0YxRidGJyoqIiNHRidGL0YnRjRGJylJInFHRipGMEYnRicqKkYtRidGL0YnSSNudUdGKkYnRjdGJyEiIiomIiIkRicpRjRGI0YnRicqKCIiJ0YnKUY0RjBGJ0YxRidGOyooRkBGJ0ZBRidGN0YnRicqKiIjW0YnRjRGJ0Y6RidGN0YnRjsqJkY9RicpRilGI0YnRicqKEZARidGMUYnRjdGJ0Y7KiZGPUYnKUY4RiNGJ0YnKigiIzdGJ0kiVkdGKkYnRkFGJ0YnKihGLUYnRkxGJ0YxRidGOyooRi1GJ0ZMRidGN0YnRidGJ0Y7LCQqKEYmRidGOEYnLD4qKkZERidGL0YnRjRGJ0YxRidGJyoqRi1GJ0YvRidGMUYnRjpGJ0YnRjxGJ0Y/RjtGQkYnKipGNkYnRjRGJ0YxRidGOkYnRjsqKkYzRidGNEYnRjpGJ0Y3RidGO0ZFRidGR0Y7KihGLUYnKUY6RjBGJ0Y3RidGO0ZIRidGSkYnRk1GO0ZORidGJ0Y7</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiUiIiYsJCooLCQqJiMiIiIiIyUpRileI0YpRilGKUYpLFAqKiIjS0YpKUkiYkc2IiIiI0YpSSJjR0YxRikpSSJtR0YxRjJGKUYpKiZGMEYpKUYzIiIlRilGKSoqIiNBRilGMEYpKUYzRjJGKUY0RilGKSoqRjpGKUYwRilGO0YpKUkicUdGMUYyRilGKSosRi5GKUYwRilGM0YpSSNudUdGMUYpRj1GKSEiIiomRjBGKSlGNUY4RilGKSoqRjJGKUYwRilGNEYpRj1GKUYpKigiIiRGKUYwRikpRj5GOEYpRkEqJkZGRikpRjNGI0YpRikqKCIiJ0YpKUYzRkZGKUY0RilGQSooRktGKUZMRilGPUYpRikqKiIjV0YpRjtGKUZARilGPUYpRkEqKEZGRilGM0YpRkNGKUYpKipGS0YpRjNGKUY0RilGPUYpRkEqKEZGRilGM0YpRkdGKUYpKipGOEYpRjRGKUZARilGPUYpRkEqKEY4RilGQEYpRkdGKUYpKipGOEYpSSJWR0YxRilGMEYpRjtGKUYpKioiI1NGKUZWRilGMEYpRj1GKUYpKigiIzdGKUZWRilGTEYpRikqKiIjT0YpRlZGKUYzRilGNEYpRkEqKkZmbkYpRlZGKUYzRilGPUYpRikqKkZYRilGVkYpRkBGKUY9RilGQUYpRjVGKUZBLCQqKEYmRiksUCoqRk9GKUYwRilGO0YpRjRGKUYpKixGLkYpRjBGKUYzRilGNEYpRkBGKUYpKihGOEYpRjBGKUZDRilGKSoqRjhGKUYwRilGNEYpRj1GKUZBRkhGKSomRjdGKUZARilGKUZKRkFGTUYpKipGOkYpRjtGKUY0RilGQEYpRkEqKkY6RilGO0YpRkBGKUY9RilGQUZQRilGUUZBKipGLkYpRjNGKSlGQEYyRilGPUYpRkFGUkYpKihGRkYpRkNGKUZARilGQSoqRjJGKUY0RilGQEYpRj1GKUYpKiZGQEYpRkdGKUYpKipGWEYpRlZGKUYwRilGNEYpRilGWUYpKipGOEYpRlZGKUY7RilGQEYpRilGZW5GQUZnbkYpKipGWEYpRlZGKUY0RilGQEYpRkFGKUY+RilGQQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Check that equation (176) is really compatible with the definitions of v, delta and d. We can add this expression to the results, multiplied by arbitrary polynomial, without changing their value and introducing denominators.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">vc2s:=V*(m^2-q^2)-(m^2-c^2-q^2)^2/4-m^2*b^2+q^2*nu^2;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEldmMyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSJWRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRIm1GJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqby1Gam42JS1GLDYlUSJxRidGL0YyRl9vRmNvRjlGOUY5RmZvLUkmbWZyYWNHRiQ2KC1Gam42JS1GZW42JC1GIzYpLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcC1Gam42JS1GLDYlUSJjRidGL0YyRl9vRmNvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcEZpbkZmb0ZccEY5RjlGX29GY28tRmBvNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zdci8lKWJldmVsbGVkR0Y9RmZvLUYjNiYtRmpuNiUtRiw2JVEiYkYnRi9GMkZfb0Zjb0ZURmluRjlGYnEtRiM2JkZccEZULUZqbjYlLUYsNiVRJSZudTtGJy9GMEY9RjlGX29GY29GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSV2YzJzR0YoLCoqJkkiVkdGKCIiIiwmKiQpSSJtR0YoIiIjRjFGMSokKUkicUdGKEY2RjEhIiJGMUYxKiYjRjEiIiVGMSksKCokKUkiY0dGKEY2RjFGOkYzRjFGN0Y6RjZGMUY6KiYpSSJiR0YoRjZGMUY0RjFGOiomRjhGMSlJI251R0YoRjZGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L102" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">normal(eval(eval(eval(vc2s-V*c^2,V=d-delta),delta=(q^2*nu^2-m^2*b^2)/(m^2-c^2-q^2)),d=(m^2-c^2-q^2)/4));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L103" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This substitution makes the results shorter for order 4 and 5</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pd4:=factor(algsubs(V*c^2=vc2s,Pd[4]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUGQ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSJtRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW4tSShtZmVuY2VkR0YkNiQtRiM2My1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRiM2KC1JI21uR0YkNiRRIjVGJ0Y5RlctSSVtc3VwR0YkNiUtRiw2JVEiYkYnRi9GMi1GZW82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlctRmlvNiVGVEZecEZhcEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiM2KkZkb0ZXRltwRlctRiw2JVEiY0YnRi9GMkZXRmRwRjlGZnAtRiM2Ki1GZW82JFEiN0YnRjlGVy1GaW82JS1GLDYlUSJxRidGL0YyRl5wRmFwRldGW3BGV0ZbcUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zhby1GIzYqLUZlbzYkUSI4RidGOUZXRltwRlctRiw2JVElJm51O0YnL0YwRj1GOUZXRmNxRjlGaHEtRiM2Ki1GZW82JFEjMTJGJ0Y5RldGW3FGV0ZgckZXRmNxRjlGZnAtRiM2KC1GZW82JFEiM0YnRjlGV0ZjcUZXLUZpbzYlRmByRl5wRmFwRjlGaHEtRiM2KEZkb0ZXLUYsNiVRIlZGJ0YvRjJGV0ZkcEY5RmZwLUYjNihGZG9GV0ZjcUZXRmJzRjlGOUY5RjktRmVvNiRRIzM1RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3QvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRQZDRHRigsJCooIyIiIiIjTkYxSSJtR0YoRjEsMiooIiImRjEpSSJiR0YoIiIjRjEpRjNGOUYxISIiKipGNkYxRjhGMUkiY0dGKEYxRjpGMUY7KioiIihGMUY4RjFGPUYxKUkicUdGKEY5RjFGOyoqIiIpRjFGOEYxSSNudUdGKEYxRkBGMUYxKioiIzdGMUY9RjFGREYxRkBGMUYxKigiIiRGMSlGREY5RjFGQEYxRjsqKEY2RjFJIlZHRihGMUY6RjFGMSooRjZGMUZLRjFGQEYxRjtGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L104" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Qd4:=factor(algsubs(V*c^2=vc2s,Qd[4]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUWQ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSJxRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW4tSShtZmVuY2VkR0YkNiQtRiM2Mi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGVy1JJW1zdXBHRiQ2JS1GLDYlUSJiRidGL0YyLUZfbzYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVy1GY282JS1GLDYlUSJtRidGL0YyRmhvRltwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncC1GIzYqLUZfbzYkUSMxMkYnRjlGV0Zlb0ZXLUYsNiVRImNGJ0YvRjJGV0ZecEY5RmNwLUYjNiotRl9vNiRRIjhGJ0Y5RldGZW9GV0ZecEZXLUYsNiVRJSZudTtGJy9GMEY9RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZnBGaHAtRiM2Ki1GX282JFEiN0YnRjlGV0ZmcUZXRl5wRldGXnFGOUZqcS1GIzYqLUZfbzYkUSI1RidGOUZXRl5xRldGZnFGVy1GY282JUZURmhvRltwRjlGanEtRiM2KEZkckZXRmdyRlctRmNvNiVGZnFGaG9GW3BGOUZqcS1GIzYoRmRyRlctRiw2JVEiVkYnRi9GMkZXRl5wRjlGY3AtRiM2KEZkckZXRmdyRldGX3NGOUY5RjlGOS1GX282JFEjMzVGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZcdC8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRRZDRHRigsJCooIyIiIiIjTkYxSSJxR0YoRjEsMiooIiIkRjEpSSJiR0YoIiIjRjEpSSJtR0YoRjlGMUYxKioiIzdGMUY4RjFJImNHRihGMUY6RjEhIiIqKiIiKUYxRjhGMUY6RjFJI251R0YoRjFGPyoqIiIoRjFGPkYxRjpGMUZCRjFGMSoqIiImRjFGPkYxRkJGMSlGM0Y5RjFGMSooRkZGMSlGQkY5RjFGR0YxRjEqKEZGRjFJIlZHRihGMUY6RjFGMSooRkZGMUZLRjFGR0YxRj9GMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Pd5:=factor(algsubs(V*c^2=vc2s,Pd[5]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkUGQ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjktRmVuNiRRIzIxRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYG8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW8tSShtZmVuY2VkR0YkNiQtRiM2RUZRLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEibUYnRi9GMi1GZW42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZjcDYlLUYsNiVRImJGJ0YvRjItRmVuNiRRIjNGJ0Y5RltxRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYqLUZlbjYkUSI1RidGOUZlby1GY3A2JUZgcUZocEZbcUZlby1GLDYlUSJjRidGL0YyRmVvRmJwRjlGZnEtRiM2Ki1GZW42JFEiNkYnRjlGZW9GYHFGZW8tRmNwNiVGYHJGaHBGW3FGZW9GYnBGOUZmcS1GIzYqRltyRmVvRmBxRmVvRmhyRmVvLUZjcDYlLUYsNiVRInFGJ0YvRjJGaHBGW3FGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYsLUZlbjYkUSI4RidGOUZlb0ZgcUZlb0ZgckZlby1GLDYlUSUmbnU7RicvRjBGPUY5RmVvRlxzRjlGZnEtRiM2KEZgcUZlb0ZicEZlb0Zcc0Y5RmZxLUYjNihGYHFGZW8tRmNwNiVGaXNGaHBGW3FGZW9GXHNGOUZhcy1GIzYmRmBxRmVvLUZjcDYlRl5zLUZlbjYkUSI0RidGOUZbcUY5RmFzLUYjNiotRmVuNiRRIzExRidGOUZlb0ZockZlb0Zpc0Zlb0Zcc0Y5RmZxLUYjNipGY3FGZW9GYHJGZW9GYXRGZW9GXHNGOUZhcy1GIzYoRmJwRmVvRmlzRmVvRlxzRjlGZnEtRiM2JkZpc0Zlb0ZldEY5RmZxLUYjNigtRiw2JVEiVkYnRi9GMkZlb0ZgcUZlb0ZicEY5RmZxLUYjNiotRmVuNiRRIjlGJ0Y5RmVvRmd1RmVvRmBxRmVvRlxzRjlGYXMtRiM2KkZlckZlb0ZndUZlb0ZicEZlb0ZgckY5RmZxLUYjNipGZXJGZW9GZ3VGZW9GYHJGZW9GXHNGOUZhcy1GIzYqLUZlbjYkUSMxMEYnRjlGZW9GZ3VGZW9GaXNGZW9GXHNGOUY5RjlGZW9GZXBGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRQZDVHRigsJCooLCQqJiMiIiIiI0BGM14jRjNGM0YzRjMsRComKUkiYkdGKCIiJEYzKUkibUdGKCIiI0YzISIiKioiIiZGMylGOUY9RjNJImNHRihGM0Y7RjNGMyoqIiInRjNGOUYzKUZCRj1GM0Y7RjNGMyoqRkBGM0Y5RjNGRUYzKUkicUdGKEY9RjNGMyosIiIpRjNGOUYzRkJGM0kjbnVHRihGM0ZHRjNGPiooRjlGM0Y7RjNGR0YzRjMqKEY5RjMpRktGPUYzRkdGM0YzKiZGOUYzKUZIIiIlRjNGPioqIiM2RjNGRUYzRktGM0ZHRjNGPioqRjpGM0ZCRjNGTkYzRkdGM0YzKihGO0YzRktGM0ZHRjNGPiomRktGM0ZQRjNGMyooSSJWR0YoRjNGOUYzRjtGM0YzKioiIipGM0ZYRjNGOUYzRkdGM0YzKipGREYzRlhGM0ZCRjNGO0YzRj4qKkZERjNGWEYzRkJGM0ZHRjNGMyoqIiM1RjNGWEYzRktGM0ZHRjNGPkYzRjxGM0Y+NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Qd5:=factor(algsubs(V*c^2=vc2s,Qd[5]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkUWQ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjktRmVuNiRRIzIxRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYG8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW8tSShtZmVuY2VkR0YkNiQtRiM2RUZRLUYjNiotRmVuNiRRIjNGJ0Y5RmVvLUklbXN1cEdGJDYlLUYsNiVRImJGJ0YvRjItRmVuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlby1GLDYlUSJjRidGL0YyRmVvLUZmcDYlLUYsNiVRIm1GJ0YvRjJGW3FGXnFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRmVwRmVvRmRxRmVvLUYsNiVRJSZudTtGJy9GMEY9RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiotRmVuNiRRIzExRidGOUZlb0ZocEZlby1GZnA2JUZhcUZbcUZecUZlb0ZkcUY5RmJyLUYjNiwtRmVuNiRRIjhGJ0Y5RmVvRmhwRmVvRmFxRmVvRmRxRmVvRl5yRjlGYnItRiM2JkZocEZlby1GZnA2JUZmcS1GZW42JFEiNEYnRjlGXnFGOUZpcS1GIzYoRmhwRmVvRmRxRmVvLUZmcDYlLUYsNiVRInFGJ0YvRjJGW3FGXnFGOUZpcS1GIzYqLUZlbjYkUSI1RidGOUZlb0ZqckZlb0ZkcUZlb0ZeckY5RmlxLUYjNiotRmVuNiRRIjZGJ0Y5RmVvRmpyRmVvRl5yRmVvRmpzRjlGaXEtRiM2KkZhdEZlb0ZhcUZlby1GZnA2JUZeckZbcUZecUZlb0Zqc0Y5RmlxLUYjNiZGXnJGZW9GY3NGOUZici1GIzYoRmRxRmVvRl5yRmVvRmpzRjlGYnItRiM2JkZqc0Zlby1GZnA2JUZeckZicEZecUY5RmJyLUYjNiotRmVuNiRRIzEwRidGOUZlby1GLDYlUSJWRidGL0YyRmVvRmhwRmVvRmRxRjlGaXEtRiM2KkZmdEZlb0ZqdUZlb0ZkcUZlb0ZhcUY5RmJyLUYjNipGZnRGZW9GanVGZW9GYXFGZW9GanNGOUZpcS1GIzYqLUZlbjYkUSI5RidGOUZlb0ZqdUZlb0ZkcUZlb0ZeckY5RmlxLUYjNihGanVGZW9GXnJGZW9GanNGOUY5RjlGZW9GXHRGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRRZDVHRigsJCooLCQqJiMiIiIiI0BGM14jRjNGM0YzRjMsRCoqIiIkRjMpSSJiR0YoIiIjRjNJImNHRihGMylJIm1HRihGO0YzISIiKihGOUYzRj1GM0kjbnVHRihGM0Y/KioiIzZGM0Y6RjMpRjxGO0YzRj1GM0YzKiwiIilGM0Y6RjNGPEYzRj1GM0ZBRjNGMyomRjpGMylGPiIiJUYzRjMqKEY6RjNGPUYzKUkicUdGKEY7RjNGPyoqIiImRjNGREYzRj1GM0ZBRjNGPyoqIiInRjNGREYzRkFGM0ZLRjNGPyoqRk5GM0Y8RjMpRkFGO0YzRktGM0Y/KiZGSEYzRkFGM0Y/KihGPUYzRkFGM0ZLRjNGMyomKUZBRjhGM0ZLRjNGMyoqIiM1RjNJIlZHRihGM0Y6RjNGPUYzRjMqKkZQRjNGWUYzRjxGM0Y9RjNGPyoqRlBGM0ZZRjNGPEYzRktGM0YzKioiIipGM0ZZRjNGPUYzRkFGM0Y/KihGWUYzRkFGM0ZLRjNGP0YzRkxGM0Y/NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/five-par-sol.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95456,       2664]
NotebookOptionsPosition[     84336,       2495]
NotebookOutlinePosition[     84702,       2511]
CellTagsIndexPosition[     84659,       2508]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Calculation of multipole moments of the 5-parameter solution of \
Manko et al. Phys. Rev. D 62, 044048 (2000)",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 "\nSupplementary material to the paper  \[OpenCurlyDoubleQuote]Calculation \
of multipole moments of\naxistationary electrovacuum spacetimes\
\[CloseCurlyDoubleQuote] by Gyula Fodor, Etevaldo dos Santos Costa Filho and \
Betti Hartmann  (2020 December)"
}], "Text",ExpressionUUID->"563a58d8-473d-4fad-bc16-8ef12e63844c"],

Cell["\<\
Order of moments to be calculated is set by nn. Change it as required. May \
become slow for nn>28.\
\>", "Text",ExpressionUUID->"040add6c-8972-4499-8938-3ec3eb3715b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nn", "=", "7"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5ad2f513-08d0-4406-bbe3-57a8b5812d95"],

Cell[BoxData["7"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"99e77726-a9ef-43ac-b364-0fce4e79c232"]
}, Open  ]],

Cell[TextData[{
 "We first calculate the leading order functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Xi]", "~"], "L"], TraditionalForm]],ExpressionUUID->
  "42dce0b8-65ab-4964-9dbc-cc5275142e02"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["q", "~"], "L"], " "}], TraditionalForm]],ExpressionUUID->
  "5289b542-ae1b-4b6c-9a5d-b89f3ecf3ded"],
 ", denoted by \[Xi] and \[Eta] here. We use equations (157)-(161) in the \
paper."
}], "Text",ExpressionUUID->"1b50029a-46a9-44ff-a2d4-4b7f09206e14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "=", 
   RowBox[{
    RowBox[{"v", " ", "c"}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], "\[Nu]"}], "-", 
    RowBox[{
     SuperscriptBox["m", "2"], "b"}]}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"f96fdd15-5e38-4e75-a06f-c108d62093d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"2", "m", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "I"}], "-", 
         RowBox[{"c", " ", "\[Zeta]"}]}], ")"}], "b", " ", "\[Zeta]"}], "-", 
      RowBox[{"2", "\[Delta]", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"I", " ", 
       SuperscriptBox["\[Zeta]", "3"], 
       RowBox[{"(", 
        RowBox[{"w", "-", 
         RowBox[{"2", "b", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"1f9b5041-68a1-4a3d-b595-7e2f0d3fd4ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"2", "q", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "I"}], "-", 
         RowBox[{"c", " ", "\[Zeta]"}]}], ")"}], "\[Nu]", " ", "\[Zeta]"}], 
      "-", 
      RowBox[{"2", "\[Delta]", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"I", " ", 
       SuperscriptBox["\[Zeta]", "3"], 
       RowBox[{"(", 
        RowBox[{"w", "-", 
         RowBox[{"2", "\[Nu]", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"72ce7c6e-7665-41f8-9027-8a672feebff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", " ", "\[Zeta]"}], "+", 
       RowBox[{"4", "I"}]}], ")"}], 
     SuperscriptBox["\[Zeta]", "3"]}], "-", 
    RowBox[{"4", "I", " ", "c", " ", "\[Zeta]"}], "+", 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[Delta]", " ", 
         SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"617ee2c9-8f33-4f10-be43-5fcacf52de5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]", "=", 
  FractionBox["\[Alpha]", "\[Beta]"]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"c2128867-e12f-49eb-a084-1899c4ef1a3b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Delta]", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{"b", " ", "\[Zeta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
        RowBox[{"c", " ", "\[Zeta]"}]}], ")"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Zeta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"c", " ", "v"}], "-", 
        RowBox[{"2", " ", "b", " ", "\[Delta]"}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "c", " ", "\[Zeta]"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["\[Zeta]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"c", " ", "\[Zeta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"c", " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}]]], "Output",
 CellLabel->"Out[6]=",ExpressionUUID->"54d62c17-1300-479f-b2e6-3db15f95a3d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]", "=", 
  FractionBox["\[Lambda]", "\[Beta]"]}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"69590648-af96-4991-9e98-117cf2dc6aab"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "q", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Delta]", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{"\[Zeta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
        RowBox[{"c", " ", "\[Zeta]"}]}], ")"}], " ", "\[Nu]"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Zeta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"c", " ", "v"}], "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
        RowBox[{"2", " ", "\[Delta]", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "c", " ", "\[Zeta]"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["\[Zeta]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"c", " ", "\[Zeta]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"c", " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}]]], "Output",
 CellLabel->"Out[7]=",ExpressionUUID->"b9c8e9f1-6d0d-4fc6-b1f6-aaeb91d7e37b"]
}, Open  ]],

Cell[TextData[{
 "We get Exp(2",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[Gamma]", "~"], "L"], ")"}], TraditionalForm]],
  ExpressionUUID->"2c10de0d-804b-4cae-a130-b4346287f9f1"],
 " from(162)"
}], "Text",ExpressionUUID->"1c10536e-a663-4933-b186-4d490e541e47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e2\[Gamma]t", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", "\[Zeta]"}], "-", 
         RowBox[{"w", " ", 
          SuperscriptBox["\[Zeta]", "3"]}]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "w", " ", 
         SuperscriptBox["\[Zeta]", "4"]}], "+", 
        RowBox[{"4", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[Delta]", " ", 
             SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}]}], ")"}], 
      "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"16", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Delta]"}], "+", "v"}], ")"}], 
         SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "3"]}], 
    ")"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"bca5b9f1-aadc-4f2d-bb89-41f7e958c6e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "\[Zeta]"}], "-", 
        RowBox[{
         SuperscriptBox["\[Zeta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], 
      "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["\[Zeta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"c", " ", "v"}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], 
     "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "+", 
          RowBox[{"2", " ", "\[Delta]"}]}], ")"}], " ", 
        SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "3"]}], ")"}]}]], "Output",\

 CellLabel->"Out[8]=",ExpressionUUID->"142b42af-8bd7-4c08-8f2b-afc20a50bb3b"]
}, Open  ]],

Cell[TextData[{
 "\[Zeta] derivative of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Gamma]", "~"], "L"], TraditionalForm]],ExpressionUUID->
  "5576153f-54d5-4c80-95a4-0b6ea7879ee7"]
}], "Text",ExpressionUUID->"c772a704-cd36-4b51-a3f7-59cf96f65eea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]z", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"e2\[Gamma]t", ",", "\[Zeta]"}], "]"}], "/", "e2\[Gamma]t"}], 
    "/", "2"}], "]"}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"531f2b3d-1df0-4dc1-a663-20cd4deae009"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"v", "+", 
      RowBox[{"2", " ", "\[Delta]"}]}], ")"}], " ", "\[Zeta]"}], 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "\[Delta]"}]}], ")"}], " ", 
     SuperscriptBox["\[Zeta]", "2"]}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "\[Zeta]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Zeta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"c", " ", "v"}], "-", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", "\[Delta]", " ", "\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Zeta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "c", " ", 
         SuperscriptBox["\[Zeta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Delta]", " ", 
             SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "\[Zeta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"c", " ", "v"}], "-", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], 
         "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", " ", 
               SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["\[Zeta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b"}], " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"c", " ", "v"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], 
        "2"]}], ")"}]}], ")"}]}]}]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"7844ab16-c22c-459e-92b7-4c062d409406"]
}, Open  ]],

Cell[TextData[{
 "We calculate the leading order part of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "~"], TraditionalForm]],ExpressionUUID->
  "2550d1be-a5f1-4759-966e-367cab10d898"],
 " , using (77) , calling it RL here."
}], "Text",ExpressionUUID->"972d99f7-2767-4219-8eeb-5be0c0313d82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RL", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", 
    RowBox[{"\[Gamma]z", "/", "\[Zeta]"}]}], "]"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"2ad9b964-0ea8-4921-8808-f32950444119"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"v", "+", 
      RowBox[{"2", " ", "\[Delta]"}]}], ")"}]}], 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "+", 
       RowBox[{"2", " ", "\[Delta]"}]}], ")"}], " ", 
     SuperscriptBox["\[Zeta]", "2"]}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "\[Zeta]"}], "+", 
        RowBox[{
         SuperscriptBox["\[Zeta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"c", " ", "v"}], "-", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Zeta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", "\[Delta]", " ", "\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Zeta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "c", " ", 
         SuperscriptBox["\[Zeta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Delta]", " ", 
             SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["\[Zeta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"c", " ", "v"}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"\[Zeta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "\[Zeta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Zeta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"c", " ", "v"}], "-", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], 
         "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"\[Delta]", " ", 
               SuperscriptBox["\[Zeta]", "2"]}]}], ")"}], "2"]}], "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["\[Zeta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b"}], " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"c", " ", "v"}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}]}], ")"}], 
        "2"]}], ")"}]}], ")"}]}]}]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"cdf0c7ec-4a66-4d74-86e9-7a84a8348695"]
}, Open  ]],

Cell["\<\
The calculation up to order nn is much faster and uses less memory if we \
replace the functions by their series expansions now.\
\>", "Text",ExpressionUUID->"9e3d5ce2-b63e-4f7c-8c52-24f33b399c44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]s", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"\[Xi]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "nn"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"1b876451-1318-41eb-8864-9804d580506b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]s", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"\[Eta]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "nn"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"2bd31f0f-9fd0-43a0-b883-af46f5741702"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]zs", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"\[Gamma]z", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"778bd0da-efdf-40b1-bbfd-01b4279d1ea4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RLs", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"RL", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"20787137-17ef-4335-9b56-719c09733d88"],

Cell[TextData[{
 "We define the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "n"], TraditionalForm]],ExpressionUUID->
  "d3dc63e9-52cf-4897-b192-1723ce3cc188"],
 " in (82)-(84) . Two sets are needed for the two complex potentials, which \
are denoted by y[n] and z[n]"
}], "Text",ExpressionUUID->"6e9aa888-fa4f-4585-aab5-856b98972a65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "0", "]"}], "=", "\[Xi]s"}], ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"c98e01a5-cdae-4c72-91f4-f55a7dd9b0de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", "0", "]"}], "=", "\[Eta]s"}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"95498b0a-09c0-41c8-8078-1669fb63755e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "1", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y", "[", "0", "]"}], ",", "\[Zeta]"}], "]"}]}], ";"}]], "Input",\

 CellLabel->"In[17]:=",ExpressionUUID->"1ddcb6c9-947b-4ac7-828c-f7ac8e1b19c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", "1", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"z", "[", "0", "]"}], ",", "\[Zeta]"}], "]"}]}], ";"}]], "Input",\

 CellLabel->"In[18]:=",ExpressionUUID->"131bb928-bd78-4c8f-a196-5542e3f9ac21"],

Cell["Recursive definition (163) of y[n] and z[n]", "Text",ExpressionUUID->"468ff61d-246d-4d9d-a7b4-5d35790b1b01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"y", "[", 
      RowBox[{"n", "+", "1"}], "]"}], "=", "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{"Expand", ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y", "[", "n", "]"}], ",", "\[Zeta]"}], "]"}], "-", 
        RowBox[{"2", "n", " ", 
         RowBox[{"y", "[", "n", "]"}], "\[Gamma]zs"}], "\[IndentingNewLine]", 
        "-", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "RLs", " ", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"n", "-", "1"}], "]"}], "/", "2"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"n", "+", "1"}], ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"y", "[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", 
     RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"86217819-7de2-4b61-ae9d-6b75b8d5402b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1170"}],
  SequenceForm[2, "  ", 1170],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"66a4e705-5f6c-469b-bf0b-34fc4d30e80d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1130"}],
  SequenceForm[3, "  ", 1130],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"b39c4171-7b48-4848-9f66-8ab5238d2262"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1041"}],
  SequenceForm[4, "  ", 1041],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"c276b938-ec22-429c-a50d-bb43ffac867a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "930"}],
  SequenceForm[5, "  ", 930],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"3460751d-e006-4f0d-a976-2c013417f9c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "742"}],
  SequenceForm[6, "  ", 742],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"94423da0-bada-45db-a45c-b5aa7851be65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "483"}],
  SequenceForm[7, "  ", 483],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"050d7eb4-7ce5-4a4f-87ea-f299e4d0b90c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"n", "+", "1"}], "]"}], "=", "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{"Expand", ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"z", "[", "n", "]"}], ",", "\[Zeta]"}], "]"}], "-", 
        RowBox[{"2", "n", " ", 
         RowBox[{"z", "[", "n", "]"}], "\[Gamma]zs"}], "\[IndentingNewLine]", 
        "-", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "RLs", " ", 
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"n", "-", "1"}], "]"}], "/", "2"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"n", "+", "1"}], ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"z", "[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", 
     RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"605a0d20-8705-45c5-93d1-eea85a73d4c7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1170"}],
  SequenceForm[2, "  ", 1170],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"5ccd8681-9eb7-47b3-82a9-a4e1b60b2269"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1130"}],
  SequenceForm[3, "  ", 1130],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"b6131bbc-2bcc-4044-a8fe-21f7ba05541c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1041"}],
  SequenceForm[4, "  ", 1041],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"7678a423-3f67-437f-810d-33d44749ea58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "930"}],
  SequenceForm[5, "  ", 930],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"648884e2-b5c4-45e8-9078-a93e75740013"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "742"}],
  SequenceForm[6, "  ", 742],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"40c4e404-af80-4464-99b7-fba77c921a8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "483"}],
  SequenceForm[7, "  ", 483],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"d7c772ed-05e1-407e-a002-fa883b21237b"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Substitution for the elimination of the variable \[Delta] using (122) and \
(128)\
\>", "Text",ExpressionUUID->"0916390b-63fd-448b-a20a-9be4ce9a8b11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s\[Delta]", "=", 
  RowBox[{"{", 
   RowBox[{"\[Delta]", "->", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["c", "2"], "-", 
        SuperscriptBox["q", "2"]}], ")"}], "/", "4"}], "-", "v"}]}], 
   "}"}]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"f0c6535b-9b7a-4c7f-b6ad-d5500b712f70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Delta]", "\[Rule]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["c", "2"]}], "+", 
       SuperscriptBox["m", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}], "-", "v"}]}], "}"}]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"04dd4956-b2ac-401d-bccc-2baff9e8f89a"]
}, Open  ]],

Cell["\<\
Calculation of the scalar multipole moments from the values of the functions \
at \[Zeta]=0.\
\>", "Text",ExpressionUUID->"09d19dc2-ea7d-4921-9e14-f272fa4f1f9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "n", "]"}], "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", "n", "]"}], "/.", 
          RowBox[{"\[Zeta]", "\[Rule]", "0"}]}], "/.", "s\[Delta]"}], ")"}], 
       "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Q", "[", "n", "]"}], "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"z", "[", "n", "]"}], "/.", 
          RowBox[{"\[Zeta]", "\[Rule]", "0"}]}], "/.", "s\[Delta]"}], ")"}], 
       "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"P", "[", "n", "]"}], "]"}], ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"Q", "[", "n", "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "nn"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"5e2f4322-70e3-4f07-8c96-4957d934a342"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "0", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[0, "  ", 1, "  ", 1],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"e4bad284-997d-4cfd-a9fe-95daf5a6a64a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm[1, "  ", 8, "  ", 8],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"4a8f3d71-57d1-4693-9923-302b3bc958c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm[2, "  ", 11, "  ", 11],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"982883c2-6ddd-4ff2-8c79-9c7b7f0537c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "38"}],
  SequenceForm[3, "  ", 38, "  ", 38],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"ab72199d-0834-4c08-8be7-1fe47c94826a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "115", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "115"}],
  SequenceForm[4, "  ", 115, "  ", 115],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"e3d26450-cd8b-4a03-8611-aca7cccb5f5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "188", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "189"}],
  SequenceForm[5, "  ", 188, "  ", 189],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"93b9281e-e947-4a6f-a84b-2f13d629cebd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "348", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "348"}],
  SequenceForm[6, "  ", 348, "  ", 348],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"39cfe84b-43ab-4c38-bc4d-01d3918544f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "533", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "533"}],
  SequenceForm[7, "  ", 533, "  ", 533],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"24c95851-1cdf-474a-bff3-3f38a5f0b996"]
}, Open  ]]
}, Open  ]],

Cell["Showing the first 6 moments", "Text",ExpressionUUID->"236b0673-82f3-46e0-95eb-7e8e724be18f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\< | \>\"", ",", 
      RowBox[{"P", "[", "n", "]"}], ",", "\"\< | \>\"", ",", 
      RowBox[{"Q", "[", "n", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"aeadb5aa-99fb-4595-974e-ec012b341915"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "0", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "m", 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "q"}],
  SequenceForm[0, " | ", $CellContext`m, " | ", $CellContext`q],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"7f89c07f-1509-430c-9e7d-05f2bc5ea4a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"b", "+", "c"}], ")"}], " ", "m"}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[ImaginaryI]", " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{"c", "+", "\[Nu]"}], ")"}]}]}],
  SequenceForm[
  1, " | ", Complex[0, 1] ($CellContext`b + $CellContext`c) $CellContext`m, 
   " | ", Complex[0, 1] $CellContext`q ($CellContext`c + $CellContext`\[Nu])],
  
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"bf669cf0-d880-4eb7-9813-b7a36e937bc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "m"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", "c"}], "+", 
      SuperscriptBox["c", "2"], "+", "v"}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "q"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["c", "2"], "+", "v", "+", 
      RowBox[{"c", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[
  2, " | ", -$CellContext`m ($CellContext`b $CellContext`c + $CellContext`c^2 + \
$CellContext`v), 
   " | ", -$CellContext`q ($CellContext`c^2 + $CellContext`v + $CellContext`c \
$CellContext`\[Nu])],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"785c99da-ce94-4d6a-b34f-da70317bc1e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "5"]}], " ", "\[ImaginaryI]", " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "b", " ", 
       SuperscriptBox["c", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["c", "3"]}], "-", 
      RowBox[{"b", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"5", " ", "b", " ", "v"}], "+", 
      RowBox[{"10", " ", "c", " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "5"]}], " ", "\[ImaginaryI]", " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["c", "3"]}], "-", 
      RowBox[{"b", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"10", " ", "c", " ", "v"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["c", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"5", " ", "v", " ", "\[Nu]"}]}], ")"}]}]}],
  SequenceForm[3, " | ", Complex[0, 
     Rational[-1, 5]] $CellContext`m (5 $CellContext`b $CellContext`c^2 + 
    5 $CellContext`c^3 - $CellContext`b $CellContext`q^2 + 
    5 $CellContext`b $CellContext`v + 
    10 $CellContext`c $CellContext`v + $CellContext`q^2 $CellContext`\[Nu]), 
   " | ", Complex[0, 
     Rational[-1, 5]] $CellContext`q (
    5 $CellContext`c^3 - $CellContext`b $CellContext`m^2 + 
    10 $CellContext`c $CellContext`v + 
    5 $CellContext`c^2 $CellContext`\[Nu] + $CellContext`m^2 $CellContext`\
\[Nu] + 5 $CellContext`v $CellContext`\[Nu])],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"7d9a6b79-095a-457b-a7a1-a6c6019f9c32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "140"]}], " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "140"}], " ", "b", " ", 
       SuperscriptBox["c", "3"]}], "-", 
      RowBox[{"137", " ", 
       SuperscriptBox["c", "4"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"20", " ", "b", " ", "c", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"28", " ", "b", " ", "c", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"280", " ", "b", " ", "c", " ", "v"}], "-", 
      RowBox[{"408", " ", 
       SuperscriptBox["c", "2"], " ", "v"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "-", 
      RowBox[{"140", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"32", " ", "b", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"48", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "140"], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"137", " ", 
       SuperscriptBox["c", "4"]}], "-", 
      RowBox[{"48", " ", "b", " ", "c", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"408", " ", 
       SuperscriptBox["c", "2"], " ", "v"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"140", " ", 
       SuperscriptBox["c", "3"], " ", "\[Nu]"}], "-", 
      RowBox[{"32", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"28", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"20", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"280", " ", "c", " ", "v", " ", "\[Nu]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}],
  SequenceForm[
  4, " | ", 
   Rational[-1, 140] $CellContext`m ((-140) $CellContext`b $CellContext`c^3 - 
    137 $CellContext`c^4 + 32 $CellContext`b^2 $CellContext`m^2 + 
    20 $CellContext`b $CellContext`c $CellContext`m^2 - 
    6 $CellContext`c^2 $CellContext`m^2 + 3 $CellContext`m^4 + 
    28 $CellContext`b $CellContext`c $CellContext`q^2 + 
    6 $CellContext`c^2 $CellContext`q^2 - 6 $CellContext`m^2 $CellContext`q^2 + 
    3 $CellContext`q^4 - 280 $CellContext`b $CellContext`c $CellContext`v - 
    408 $CellContext`c^2 $CellContext`v - 32 $CellContext`m^2 $CellContext`v + 
    32 $CellContext`q^2 $CellContext`v - 140 $CellContext`v^2 - 
    32 $CellContext`b $CellContext`q^2 $CellContext`\[Nu] - 
    48 $CellContext`c $CellContext`q^2 $CellContext`\[Nu]), " | ", 
   Rational[1, 140] $CellContext`q (137 $CellContext`c^4 - 
    48 $CellContext`b $CellContext`c $CellContext`m^2 + 
    6 $CellContext`c^2 $CellContext`m^2 - 3 $CellContext`m^4 - 
    6 $CellContext`c^2 $CellContext`q^2 + 6 $CellContext`m^2 $CellContext`q^2 - 
    3 $CellContext`q^4 + 408 $CellContext`c^2 $CellContext`v + 
    32 $CellContext`m^2 $CellContext`v - 32 $CellContext`q^2 $CellContext`v + 
    140 $CellContext`v^2 + 140 $CellContext`c^3 $CellContext`\[Nu] - 
    32 $CellContext`b $CellContext`m^2 $CellContext`\[Nu] + 
    28 $CellContext`c $CellContext`m^2 $CellContext`\[Nu] + 
    20 $CellContext`c $CellContext`q^2 $CellContext`\[Nu] + 
    280 $CellContext`c $CellContext`v $CellContext`\[Nu] + 
    32 $CellContext`q^2 $CellContext`\[Nu]^2)],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"1e8c23a1-e942-4bd0-99f9-e838719073c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "84"]}], " ", "\[ImaginaryI]", " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "83"}], " ", "b", " ", 
       SuperscriptBox["c", "4"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox["c", "5"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["b", "2"], " ", "c", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"22", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"22", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "b", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"248", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", "v"}], "-", 
      RowBox[{"324", " ", 
       SuperscriptBox["c", "3"], " ", "v"}], "-", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"40", " ", "b", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "+", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "-", 
      RowBox[{"84", " ", "b", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"252", " ", "c", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"32", " ", "b", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"44", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"], " ", "\[Nu]"}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["q", "2"], " ", "v", " ", "\[Nu]"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "84"], " ", "\[ImaginaryI]", " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"81", " ", 
       SuperscriptBox["c", "5"]}], "-", 
      RowBox[{"44", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"324", " ", 
       SuperscriptBox["c", "3"], " ", "v"}], "-", 
      RowBox[{"40", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "-", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "+", 
      RowBox[{"252", " ", "c", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"83", " ", 
       SuperscriptBox["c", "4"], " ", "\[Nu]"}], "-", 
      RowBox[{"32", " ", "b", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"], " ", "\[Nu]"}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", "\[Nu]"}], "+", 
      RowBox[{"248", " ", 
       SuperscriptBox["c", "2"], " ", "v", " ", "\[Nu]"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["m", "2"], " ", "v", " ", "\[Nu]"}], "+", 
      RowBox[{"84", " ", 
       SuperscriptBox["v", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"32", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}],
  SequenceForm[5, " | ", Complex[0, 
     Rational[-1, 84]] $CellContext`m ((-83) $CellContext`b $CellContext`c^4 - 
    81 $CellContext`c^5 + 32 $CellContext`b^2 $CellContext`c $CellContext`m^2 + 
    22 $CellContext`b $CellContext`c^2 $CellContext`m^2 - 
    6 $CellContext`c^3 $CellContext`m^2 + $CellContext`b $CellContext`m^4 + 
    3 $CellContext`c $CellContext`m^4 + 
    22 $CellContext`b $CellContext`c^2 $CellContext`q^2 + 
    6 $CellContext`c^3 $CellContext`q^2 + 
    2 $CellContext`b $CellContext`m^2 $CellContext`q^2 - 
    6 $CellContext`c $CellContext`m^2 $CellContext`q^2 - 
    3 $CellContext`b $CellContext`q^4 + 3 $CellContext`c $CellContext`q^4 - 
    248 $CellContext`b $CellContext`c^2 $CellContext`v - 
    324 $CellContext`c^3 $CellContext`v - 
    36 $CellContext`c $CellContext`m^2 $CellContext`v + 
    40 $CellContext`b $CellContext`q^2 $CellContext`v + 
    36 $CellContext`c $CellContext`q^2 $CellContext`v - 
    84 $CellContext`b $CellContext`v^2 - 252 $CellContext`c $CellContext`v^2 - 
    32 $CellContext`b $CellContext`c $CellContext`q^2 $CellContext`\[Nu] - 
    44 $CellContext`c^2 $CellContext`q^2 $CellContext`\[Nu] - 
    4 $CellContext`m^2 $CellContext`q^2 $CellContext`\[Nu] + 
    4 $CellContext`q^4 $CellContext`\[Nu] - 
    40 $CellContext`q^2 $CellContext`v $CellContext`\[Nu]), " | ", 
   Complex[0, 
     Rational[1, 84]] $CellContext`q (81 $CellContext`c^5 - 
    44 $CellContext`b $CellContext`c^2 $CellContext`m^2 + 
    6 $CellContext`c^3 $CellContext`m^2 - 4 $CellContext`b $CellContext`m^4 - 
    3 $CellContext`c $CellContext`m^4 - 6 $CellContext`c^3 $CellContext`q^2 + 
    4 $CellContext`b $CellContext`m^2 $CellContext`q^2 + 
    6 $CellContext`c $CellContext`m^2 $CellContext`q^2 - 
    3 $CellContext`c $CellContext`q^4 + 324 $CellContext`c^3 $CellContext`v - 
    40 $CellContext`b $CellContext`m^2 $CellContext`v + 
    36 $CellContext`c $CellContext`m^2 $CellContext`v - 
    36 $CellContext`c $CellContext`q^2 $CellContext`v + 
    252 $CellContext`c $CellContext`v^2 + 
    83 $CellContext`c^4 $CellContext`\[Nu] - 
    32 $CellContext`b $CellContext`c $CellContext`m^2 $CellContext`\[Nu] + 
    22 $CellContext`c^2 $CellContext`m^2 $CellContext`\[Nu] + 
    3 $CellContext`m^4 $CellContext`\[Nu] + 
    22 $CellContext`c^2 $CellContext`q^2 $CellContext`\[Nu] - 
    2 $CellContext`m^2 $CellContext`q^2 $CellContext`\[Nu] - $CellContext`q^4 \
$CellContext`\[Nu] + 248 $CellContext`c^2 $CellContext`v $CellContext`\[Nu] + 
    40 $CellContext`m^2 $CellContext`v $CellContext`\[Nu] + 
    84 $CellContext`v^2 $CellContext`\[Nu] + 
    32 $CellContext`c $CellContext`q^2 $CellContext`\[Nu]^2)],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"7ffb84bc-ad1d-4d2e-b5b4-128e35b041f6"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Functions giving the axis expansion coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "n"], "=", 
    RowBox[{"mn", "[", "n", "]"}]}], TraditionalForm]],ExpressionUUID->
  "4a8fc08d-665c-4532-be76-0d8ead5685fa"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "n"], "=", 
    RowBox[{"qn", "[", "n", "]"}]}], TraditionalForm]],ExpressionUUID->
  "3305cbaf-472f-42cf-b97e-a439dae9884f"],
 " , using (143)-(145)"
}], "Text",ExpressionUUID->"59ed86e5-7ba5-4157-88ef-768cac35f7a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["c", "2"], "+", 
     RowBox[{"4", "v"}]}]]}], ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"9591cf3a-628a-40f5-83a1-be888c51cf35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "k_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["I", "k"], 
    RowBox[{"s", " ", 
     SuperscriptBox["2", 
      RowBox[{"k", "+", "1"}]]}]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"c", "+", "s"}], ")"}], 
      RowBox[{"k", "+", "1"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"c", "-", "s"}], ")"}], 
      RowBox[{"k", "+", "1"}]]}], ")"}]}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"01bbb3ca-e534-4517-bbe9-d29407a110f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mn", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", "n", "]"}], "+", 
       RowBox[{"I", " ", "b", " ", 
        RowBox[{"f", "[", 
         RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}], "]"}], "]"}]}]], "Input",\

 CellLabel->"In[26]:=",ExpressionUUID->"7d7312e3-830b-4cff-9b85-40f26ce2762e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qn", "[", "n_", "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", "n", "]"}], "+", 
       RowBox[{"I", " ", "\[Nu]", " ", 
        RowBox[{"f", "[", 
         RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}], "]"}], "]"}]}]], "Input",\

 CellLabel->"In[27]:=",ExpressionUUID->"5ca78385-023c-424e-8195-8a9369b5b3e4"],

Cell[TextData[{
 "Calculation of the differences ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "n"], "-", 
    SubscriptBox["m", "n"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "52f14665-6a39-406a-af82-e7ec45c544e1"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "n"], "-", 
    SubscriptBox["q", "n"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "33af6aa4-e1c1-4790-8714-89f525112c54"],
 " , and showing the first six"
}], "Text",ExpressionUUID->"9f2a9579-d1b1-46f3-ba4b-06df208c586a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Pd", "[", "n", "]"}], "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"P", "[", "n", "]"}], "-", 
       RowBox[{"mn", "[", "n", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Qd", "[", "n", "]"}], "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"Q", "[", "n", "]"}], "-", 
       RowBox[{"qn", "[", "n", "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"Pd", "[", "n", "]"}], "]"}], ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"Qd", "[", "n", "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "nn"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"21020cb3-cea8-4bb7-bf5c-b2b059a42fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "0", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[0, "  ", 1, "  ", 1],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ed717498-eb2a-46d7-afd2-7848d79d9bbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[1, "  ", 1, "  ", 1],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"1589253e-a4c0-42ab-978d-474d8fbb972f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[2, "  ", 1, "  ", 1],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"dbdf7d63-63b1-4d79-b9b5-ef5a6e668759"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm[3, "  ", 15, "  ", 15],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0b4355b7-2f3c-4002-94dd-ef96717e89f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "99", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "99"}],
  SequenceForm[4, "  ", 99, "  ", 99],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7e0d6cfe-add4-4397-8c67-9e67f1b39bd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "175", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "175"}],
  SequenceForm[5, "  ", 175, "  ", 175],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2d3d02ec-bf87-44a0-b085-3a0be778b4b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "336", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "336"}],
  SequenceForm[6, "  ", 336, "  ", 336],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f4e19f8e-51f9-42b7-a74a-ec8b4cf7231d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "521", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "521"}],
  SequenceForm[7, "  ", 521, "  ", 521],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"06687a9f-083e-4cf2-8c3f-88173bba0481"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Because v is not independent from the other constants, the resulting \
expressions are not unique. We still need some general procedure to get the \
shortest results.\
\>", "Text",ExpressionUUID->"90048068-ed72-403c-9fa0-8673a54bff99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\< | \>\"", ",", 
      RowBox[{"Pd", "[", "n", "]"}], ",", "\"\< | \>\"", ",", 
      RowBox[{"Qd", "[", "n", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"59fe0e27-6b93-45a9-a1e0-0e95a87bdb64"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "0", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[0, " | ", 0, " | ", 0],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"a84c36a4-f6ad-4cfd-ab51-bd58c0f83cd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[1, " | ", 0, " | ", 0],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"7ca9fb42-e38d-48b9-97e3-178c33abf92e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[2, " | ", 0, " | ", 0],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"16090c0c-fb7d-4b83-b486-91be3c2c8d1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "5"], " ", "\[ImaginaryI]", " ", "m", " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"b", "-", "\[Nu]"}], ")"}]}], "\[InvisibleSpace]", "\<\" | \"\>",
    "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "5"]}], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["m", "2"], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "b"}], "+", "\[Nu]"}], ")"}]}]}],
  SequenceForm[3, " | ", Complex[0, 
     Rational[
     1, 5]] $CellContext`m $CellContext`q^2 ($CellContext`b - $CellContext`\
\[Nu]), " | ", Complex[0, 
     Rational[-1, 
      5]] $CellContext`m^2 $CellContext`q (-$CellContext`b + $CellContext`\
\[Nu])],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"a99483bf-70c5-4a2d-8897-e89f533550b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "140"]}], " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["c", "4"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"20", " ", "b", " ", "c", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"28", " ", "b", " ", "c", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", "v"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "-", 
      RowBox[{"32", " ", "b", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"48", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "140"]}], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["c", "4"]}], "+", 
      RowBox[{"48", " ", "b", " ", "c", " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", "v"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "+", 
      RowBox[{"32", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"28", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"20", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}],
  SequenceForm[
  4, " | ", 
   Rational[-1, 140] $CellContext`m (3 $CellContext`c^4 + 
    32 $CellContext`b^2 $CellContext`m^2 + 
    20 $CellContext`b $CellContext`c $CellContext`m^2 - 
    6 $CellContext`c^2 $CellContext`m^2 + 3 $CellContext`m^4 + 
    28 $CellContext`b $CellContext`c $CellContext`q^2 + 
    6 $CellContext`c^2 $CellContext`q^2 - 6 $CellContext`m^2 $CellContext`q^2 + 
    3 $CellContext`q^4 + 12 $CellContext`c^2 $CellContext`v - 
    32 $CellContext`m^2 $CellContext`v + 32 $CellContext`q^2 $CellContext`v - 
    32 $CellContext`b $CellContext`q^2 $CellContext`\[Nu] - 
    48 $CellContext`c $CellContext`q^2 $CellContext`\[Nu]), " | ", 
   Rational[-1, 140] $CellContext`q (3 $CellContext`c^4 + 
    48 $CellContext`b $CellContext`c $CellContext`m^2 - 
    6 $CellContext`c^2 $CellContext`m^2 + 3 $CellContext`m^4 + 
    6 $CellContext`c^2 $CellContext`q^2 - 6 $CellContext`m^2 $CellContext`q^2 + 
    3 $CellContext`q^4 + 12 $CellContext`c^2 $CellContext`v - 
    32 $CellContext`m^2 $CellContext`v + 32 $CellContext`q^2 $CellContext`v + 
    32 $CellContext`b $CellContext`m^2 $CellContext`\[Nu] - 
    28 $CellContext`c $CellContext`m^2 $CellContext`\[Nu] - 
    20 $CellContext`c $CellContext`q^2 $CellContext`\[Nu] - 
    32 $CellContext`q^2 $CellContext`\[Nu]^2)],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"06f86801-6bc4-490a-934a-a888b234e8f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "84"]}], " ", "\[ImaginaryI]", " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       SuperscriptBox["c", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "5"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["b", "2"], " ", "c", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"22", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"22", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", "b", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", "v"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "3"], " ", "v"}], "-", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"40", " ", "b", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "+", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "-", 
      RowBox[{"32", " ", "b", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"44", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"], " ", "\[Nu]"}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["q", "2"], " ", "v", " ", "\[Nu]"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\" | \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "84"]}], " ", "\[ImaginaryI]", " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["c", "5"]}], "+", 
      RowBox[{"44", " ", "b", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["m", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "3"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"4", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", "c", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "3"], " ", "v"}], "+", 
      RowBox[{"40", " ", "b", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "-", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "v"}], "+", 
      RowBox[{"36", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["c", "4"], " ", "\[Nu]"}], "+", 
      RowBox[{"32", " ", "b", " ", "c", " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["m", "2"], " ", "\[Nu]"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "4"], " ", "\[Nu]"}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", "\[Nu]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", "v", " ", "\[Nu]"}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["m", "2"], " ", "v", " ", "\[Nu]"}], "-", 
      RowBox[{"32", " ", "c", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}],
  SequenceForm[5, " | ", Complex[0, 
     Rational[-1, 84]] $CellContext`m ($CellContext`b $CellContext`c^4 + 
    3 $CellContext`c^5 + 32 $CellContext`b^2 $CellContext`c $CellContext`m^2 + 
    22 $CellContext`b $CellContext`c^2 $CellContext`m^2 - 
    6 $CellContext`c^3 $CellContext`m^2 + $CellContext`b $CellContext`m^4 + 
    3 $CellContext`c $CellContext`m^4 + 
    22 $CellContext`b $CellContext`c^2 $CellContext`q^2 + 
    6 $CellContext`c^3 $CellContext`q^2 + 
    2 $CellContext`b $CellContext`m^2 $CellContext`q^2 - 
    6 $CellContext`c $CellContext`m^2 $CellContext`q^2 - 
    3 $CellContext`b $CellContext`q^4 + 3 $CellContext`c $CellContext`q^4 + 
    4 $CellContext`b $CellContext`c^2 $CellContext`v + 
    12 $CellContext`c^3 $CellContext`v - 
    36 $CellContext`c $CellContext`m^2 $CellContext`v + 
    40 $CellContext`b $CellContext`q^2 $CellContext`v + 
    36 $CellContext`c $CellContext`q^2 $CellContext`v - 
    32 $CellContext`b $CellContext`c $CellContext`q^2 $CellContext`\[Nu] - 
    44 $CellContext`c^2 $CellContext`q^2 $CellContext`\[Nu] - 
    4 $CellContext`m^2 $CellContext`q^2 $CellContext`\[Nu] + 
    4 $CellContext`q^4 $CellContext`\[Nu] - 
    40 $CellContext`q^2 $CellContext`v $CellContext`\[Nu]), " | ", 
   Complex[0, 
     Rational[-1, 84]] $CellContext`q (3 $CellContext`c^5 + 
    44 $CellContext`b $CellContext`c^2 $CellContext`m^2 - 
    6 $CellContext`c^3 $CellContext`m^2 + 4 $CellContext`b $CellContext`m^4 + 
    3 $CellContext`c $CellContext`m^4 + 6 $CellContext`c^3 $CellContext`q^2 - 
    4 $CellContext`b $CellContext`m^2 $CellContext`q^2 - 
    6 $CellContext`c $CellContext`m^2 $CellContext`q^2 + 
    3 $CellContext`c $CellContext`q^4 + 12 $CellContext`c^3 $CellContext`v + 
    40 $CellContext`b $CellContext`m^2 $CellContext`v - 
    36 $CellContext`c $CellContext`m^2 $CellContext`v + 
    36 $CellContext`c $CellContext`q^2 $CellContext`v + $CellContext`c^4 \
$CellContext`\[Nu] + 
    32 $CellContext`b $CellContext`c $CellContext`m^2 $CellContext`\[Nu] - 
    22 $CellContext`c^2 $CellContext`m^2 $CellContext`\[Nu] - 
    3 $CellContext`m^4 $CellContext`\[Nu] - 
    22 $CellContext`c^2 $CellContext`q^2 $CellContext`\[Nu] + 
    2 $CellContext`m^2 $CellContext`q^2 $CellContext`\[Nu] + $CellContext`q^4 \
$CellContext`\[Nu] + 4 $CellContext`c^2 $CellContext`v $CellContext`\[Nu] - 
    40 $CellContext`m^2 $CellContext`v $CellContext`\[Nu] - 
    32 $CellContext`c $CellContext`q^2 $CellContext`\[Nu]^2)],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"51dbaa27-4002-4412-962f-a66282e81775"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Check that equation (176) is really compatible with the definitions of v, \
\[Delta] and d. We can add this expression to the results, multiplied by \
arbitrary polynomial, without changing their value and introducing \
denominators.\
\>", "Text",ExpressionUUID->"5ad94062-9e63-468b-8e7f-06268f958c54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "v"}], " ", 
        SuperscriptBox["c", "2"]}], "+", 
       RowBox[{"v", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["q", "2"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["c", "2"], "-", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}], "/.", 
     RowBox[{"v", "\[Rule]", 
      RowBox[{"d", "-", "\[Delta]"}]}]}], "/.", 
    RowBox[{"\[Delta]", "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "d"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["\[Nu]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], 
         SuperscriptBox["b", "2"]}]}], ")"}]}]}]}], "/.", 
   RowBox[{"d", "->", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "-", 
       SuperscriptBox["c", "2"], "-", 
       SuperscriptBox["q", "2"]}], ")"}]}]}]}], "]"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"02af4512-bad2-49b3-b177-30be86240c78"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"3a13508b-9385-4f81-9f46-7aecd2f63de4"]
}, Open  ]],

Cell[TextData[{
 "A substitution using (176) to eliminate terms containing the product v ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4a32c893-9569-462a-ad23-e01af45b41f0"]
}], "Text",ExpressionUUID->"5d8f874b-16da-4a56-8ee5-4b1ec0c2c42c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sva", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", " ", 
     SuperscriptBox["c", 
      RowBox[{
       RowBox[{"n_", "?", "IntegerQ"}], "/;", 
       RowBox[{"n", "\[GreaterEqual]", "2"}]}]]}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["q", "2"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["c", "2"], "-", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], 
        SuperscriptBox["b", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}], 
     SuperscriptBox["c", 
      RowBox[{"n", "-", "2"}]]}]}], "}"}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"da7f0ee4-a6cc-4366-8570-3785bee7f8e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["c", 
     RowBox[{
      RowBox[{"n_", "?", "IntegerQ"}], "/;", 
      RowBox[{"n", "\[GreaterEqual]", "2"}]}]], " ", "v"}], "\[Rule]", 
   RowBox[{
    SuperscriptBox["c", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["c", "2"]}], "+", 
          SuperscriptBox["m", "2"], "-", 
          SuperscriptBox["q", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", "v"}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"e070e2a5-34b1-46da-9b98-ddfd1c300588"]
}, Open  ]],

Cell["\<\
This substitution makes the results shorter for order 4 and 5\
\>", "Text",ExpressionUUID->"3e7416a2-828f-47e6-8bd2-3df4e9ea0c6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pd4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Pd", "[", "4", "]"}], "]"}], "//.", "sva"}], "]"}]}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"03d8b05a-f15a-4ecb-95c2-57f1d364f11b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "35"]}], " ", "m", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["m", "2"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["m", "2"], " ", "v"}], "+", 
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "c", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"7", " ", "c", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "2"], " ", "\[Nu]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "v"}], "+", 
       RowBox[{"3", " ", "\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "c"}], "+", "\[Nu]"}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"c965c306-e69a-4f45-abf9-e844ef842df6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Qd4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Qd", "[", "4", "]"}], "]"}], "//.", "sva"}], "]"}]}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"cde2a058-857f-49b2-b72f-72a7cbfff407"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "35"], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["m", "2"]}], "-", 
    RowBox[{"4", " ", "b", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "c"}], "+", 
       RowBox[{"2", " ", "\[Nu]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "v"}], "+", 
       RowBox[{"7", " ", "c", " ", "\[Nu]"}]}], ")"}]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "v"}], "+", 
       RowBox[{"\[Nu]", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", "\[Nu]"}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellLabel->"Out[33]=",ExpressionUUID->"0344828e-e445-41aa-9b25-145c849c714a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pd5", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Pd", "[", "5", "]"}], "]"}], "//.", "sva"}], "]"}]}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"a14261cf-8958-4557-8319-9f18f914660f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "21"], " ", "\[ImaginaryI]", " ", "m", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["m", "2"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["b", "2"], " ", "c", " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"6", " ", "c", " ", 
     SuperscriptBox["m", "2"], " ", "v"}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"10", " ", "v"}]}], ")"}], " ", "\[Nu]"}], "-", 
    RowBox[{"3", " ", "c", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "v"}], "+", 
       SuperscriptBox["\[Nu]", "2"]}], ")"}]}], "-", 
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", "v"}], ")"}]}], "-", 
       RowBox[{"8", " ", "c", " ", 
        SuperscriptBox["q", "2"], " ", "\[Nu]"}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          RowBox[{"9", " ", "v"}], "+", 
          SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"d25b7f73-c4a9-48d9-93c2-54781c8f3716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Qd5", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Qd", "[", "5", "]"}], "]"}], "//.", "sva"}], "]"}]}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"4ca7d038-e6d3-4c2e-a4c3-0f2dc6177694"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "21"], " ", "\[ImaginaryI]", " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["c", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "2"]}]}], ")"}], " ", "\[Nu]"}], "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "c"}], "+", "\[Nu]"}], ")"}]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["c", "2"]}], "+", 
       SuperscriptBox["m", "2"], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"10", " ", "v"}], "+", 
       RowBox[{"8", " ", "c", " ", "\[Nu]"}]}], ")"}]}], "+", 
    RowBox[{"\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          RowBox[{"9", " ", "v"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"v", "-", 
          SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"c", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"], " ", "v"}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "v"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"04fbe46a-96c4-44c2-9c5c-d2d1ae8b001e"]
}, Open  ]]
},
WindowSize->{768, 1171},
WindowMargins->{{133, Automatic}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 535, 10, 174, "Text",ExpressionUUID->"563a58d8-473d-4fad-bc16-8ef12e63844c"],
Cell[1096, 32, 178, 3, 75, "Text",ExpressionUUID->"040add6c-8972-4499-8938-3ec3eb3715b4"],
Cell[CellGroupData[{
Cell[1299, 39, 128, 2, 39, "Input",ExpressionUUID->"5ad2f513-08d0-4406-bbe3-57a8b5812d95"],
Cell[1430, 43, 106, 1, 44, "Output",ExpressionUUID->"99e77726-a9ef-43ac-b364-0fce4e79c232"]
}, Open  ]],
Cell[1551, 47, 565, 16, 78, "Text",ExpressionUUID->"1b50029a-46a9-44ff-a2d4-4b7f09206e14"],
Cell[2119, 65, 302, 9, 39, "Input",ExpressionUUID->"f96fdd15-5e38-4e75-a06f-c108d62093d2"],
Cell[2424, 76, 646, 19, 43, "Input",ExpressionUUID->"1f9b5041-68a1-4a3d-b595-7e2f0d3fd4ba"],
Cell[3073, 97, 662, 20, 43, "Input",ExpressionUUID->"72ce7c6e-7665-41f8-9027-8a672feebff3"],
Cell[3738, 119, 577, 18, 43, "Input",ExpressionUUID->"617ee2c9-8f33-4f10-be43-5fcacf52de5d"],
Cell[CellGroupData[{
Cell[4340, 141, 165, 3, 63, "Input",ExpressionUUID->"c2128867-e12f-49eb-a084-1899c4ef1a3b"],
Cell[4508, 146, 1564, 46, 80, "Output",ExpressionUUID->"54d62c17-1300-479f-b2e6-3db15f95a3d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6109, 197, 167, 3, 65, "Input",ExpressionUUID->"69590648-af96-4991-9e98-117cf2dc6aab"],
Cell[6279, 202, 1572, 46, 80, "Output",ExpressionUUID->"b9c8e9f1-6d0d-4fc6-b1f6-aaeb91d7e37b"]
}, Open  ]],
Cell[7866, 251, 297, 9, 45, "Text",ExpressionUUID->"1c10536e-a663-4933-b186-4d490e541e47"],
Cell[CellGroupData[{
Cell[8188, 264, 1072, 35, 76, "Input",ExpressionUUID->"bca5b9f1-aadc-4f2d-bb89-41f7e958c6e6"],
Cell[9263, 301, 1564, 51, 114, "Output",ExpressionUUID->"142b42af-8bd7-4c08-8f2b-afc20a50bb3b"]
}, Open  ]],
Cell[10842, 355, 271, 7, 45, "Text",ExpressionUUID->"c772a704-cd36-4b51-a3f7-59cf96f65eea"],
Cell[CellGroupData[{
Cell[11138, 366, 308, 8, 39, "Input",ExpressionUUID->"531f2b3d-1df0-4dc1-a663-20cd4deae009"],
Cell[11449, 376, 3969, 121, 235, "Output",ExpressionUUID->"7844ab16-c22c-459e-92b7-4c062d409406"]
}, Open  ]],
Cell[15433, 500, 297, 7, 47, "Text",ExpressionUUID->"972d99f7-2767-4219-8eeb-5be0c0313d82"],
Cell[CellGroupData[{
Cell[15755, 511, 222, 5, 39, "Input",ExpressionUUID->"2ad9b964-0ea8-4921-8808-f32950444119"],
Cell[15980, 518, 3960, 121, 235, "Output",ExpressionUUID->"cdf0c7ec-4a66-4d74-86e9-7a84a8348695"]
}, Open  ]],
Cell[19955, 642, 207, 3, 75, "Text",ExpressionUUID->"9e3d5ce2-b63e-4f7c-8c52-24f33b399c44"],
Cell[20165, 647, 287, 8, 39, "Input",ExpressionUUID->"1b876451-1318-41eb-8864-9804d580506b"],
Cell[20455, 657, 289, 8, 39, "Input",ExpressionUUID->"2bd31f0f-9fd0-43a0-b883-af46f5741702"],
Cell[20747, 667, 320, 8, 39, "Input",ExpressionUUID->"778bd0da-efdf-40b1-bbfd-01b4279d1ea4"],
Cell[21070, 677, 306, 8, 39, "Input",ExpressionUUID->"20787137-17ef-4335-9b56-719c09733d88"],
Cell[21379, 687, 350, 8, 75, "Text",ExpressionUUID->"6e9aa888-fa4f-4585-aab5-856b98972a65"],
Cell[21732, 697, 180, 4, 39, "Input",ExpressionUUID->"c98e01a5-cdae-4c72-91f4-f55a7dd9b0de"],
Cell[21915, 703, 181, 4, 39, "Input",ExpressionUUID->"95498b0a-09c0-41c8-8078-1669fb63755e"],
Cell[22099, 709, 268, 8, 39, "Input",ExpressionUUID->"1ddcb6c9-947b-4ac7-828c-f7ac8e1b19c0"],
Cell[22370, 719, 268, 8, 39, "Input",ExpressionUUID->"131bb928-bd78-4c8f-a196-5542e3f9ac21"],
Cell[22641, 729, 114, 0, 45, "Text",ExpressionUUID->"468ff61d-246d-4d9d-a7b4-5d35790b1b01"],
Cell[CellGroupData[{
Cell[22780, 733, 1215, 34, 185, "Input",ExpressionUUID->"86217819-7de2-4b61-ae9d-6b75b8d5402b"],
Cell[CellGroupData[{
Cell[24020, 771, 283, 8, 31, "Print",ExpressionUUID->"66a4e705-5f6c-469b-bf0b-34fc4d30e80d"],
Cell[24306, 781, 283, 8, 31, "Print",ExpressionUUID->"b39c4171-7b48-4848-9f66-8ab5238d2262"],
Cell[24592, 791, 283, 8, 31, "Print",ExpressionUUID->"c276b938-ec22-429c-a50d-bb43ffac867a"],
Cell[24878, 801, 278, 7, 31, "Print",ExpressionUUID->"3460751d-e006-4f0d-a976-2c013417f9c2"],
Cell[25159, 810, 278, 7, 31, "Print",ExpressionUUID->"94423da0-bada-45db-a45c-b5aa7851be65"],
Cell[25440, 819, 278, 7, 31, "Print",ExpressionUUID->"050d7eb4-7ce5-4a4f-87ea-f299e4d0b90c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25767, 832, 1215, 34, 185, "Input",ExpressionUUID->"605a0d20-8705-45c5-93d1-eea85a73d4c7"],
Cell[CellGroupData[{
Cell[27007, 870, 283, 8, 31, "Print",ExpressionUUID->"5ccd8681-9eb7-47b3-82a9-a4e1b60b2269"],
Cell[27293, 880, 283, 8, 31, "Print",ExpressionUUID->"b6131bbc-2bcc-4044-a8fe-21f7ba05541c"],
Cell[27579, 890, 283, 8, 31, "Print",ExpressionUUID->"7678a423-3f67-437f-810d-33d44749ea58"],
Cell[27865, 900, 278, 7, 31, "Print",ExpressionUUID->"648884e2-b5c4-45e8-9078-a93e75740013"],
Cell[28146, 909, 278, 7, 31, "Print",ExpressionUUID->"40c4e404-af80-4464-99b7-fba77c921a8c"],
Cell[28427, 918, 278, 7, 31, "Print",ExpressionUUID->"d7c772ed-05e1-407e-a002-fa883b21237b"]
}, Open  ]]
}, Open  ]],
Cell[28732, 929, 160, 3, 45, "Text",ExpressionUUID->"0916390b-63fd-448b-a20a-9be4ce9a8b11"],
Cell[CellGroupData[{
Cell[28917, 936, 401, 12, 43, "Input",ExpressionUUID->"f0c6535b-9b7a-4c7f-b6ad-d5500b712f70"],
Cell[29321, 950, 412, 12, 63, "Output",ExpressionUUID->"04dd4956-b2ac-401d-bccc-2baff9e8f89a"]
}, Open  ]],
Cell[29748, 965, 171, 3, 75, "Text",ExpressionUUID->"09d19dc2-ea7d-4921-9e14-f272fa4f1f9a"],
Cell[CellGroupData[{
Cell[29944, 972, 1440, 43, 156, "Input",ExpressionUUID->"5e2f4322-70e3-4f07-8c96-4957d934a342"],
Cell[CellGroupData[{
Cell[31409, 1019, 351, 9, 31, "Print",ExpressionUUID->"e4bad284-997d-4cfd-a9fe-95daf5a6a64a"],
Cell[31763, 1030, 351, 9, 31, "Print",ExpressionUUID->"4a8f3d71-57d1-4693-9923-302b3bc958c5"],
Cell[32117, 1041, 355, 9, 31, "Print",ExpressionUUID->"982883c2-6ddd-4ff2-8c79-9c7b7f0537c2"],
Cell[32475, 1052, 355, 9, 31, "Print",ExpressionUUID->"ab72199d-0834-4c08-8be7-1fe47c94826a"],
Cell[32833, 1063, 359, 9, 31, "Print",ExpressionUUID->"e3d26450-cd8b-4a03-8611-aca7cccb5f5b"],
Cell[33195, 1074, 359, 9, 31, "Print",ExpressionUUID->"93b9281e-e947-4a6f-a84b-2f13d629cebd"],
Cell[33557, 1085, 359, 9, 31, "Print",ExpressionUUID->"39cfe84b-43ab-4c38-bc4d-01d3918544f2"],
Cell[33919, 1096, 359, 9, 31, "Print",ExpressionUUID->"24c95851-1cdf-474a-bff3-3f38a5f0b996"]
}, Open  ]]
}, Open  ]],
Cell[34305, 1109, 98, 0, 45, "Text",ExpressionUUID->"236b0673-82f3-46e0-95eb-7e8e724be18f"],
Cell[CellGroupData[{
Cell[34428, 1113, 459, 11, 98, "Input",ExpressionUUID->"aeadb5aa-99fb-4595-974e-ec012b341915"],
Cell[CellGroupData[{
Cell[34912, 1128, 381, 9, 31, "Print",ExpressionUUID->"7f89c07f-1509-430c-9e7d-05f2bc5ea4a9"],
Cell[35296, 1139, 686, 17, 31, "Print",ExpressionUUID->"bf669cf0-d880-4eb7-9813-b7a36e937bc5"],
Cell[35985, 1158, 855, 24, 36, "Print",ExpressionUUID->"785c99da-ce94-4d6a-b34f-da70317bc1e4"],
Cell[36843, 1184, 1902, 48, 97, "Print",ExpressionUUID->"7d9a6b79-095a-457b-a7a1-a6c6019f9c32"],
Cell[38748, 1234, 4932, 116, 242, "Print",ExpressionUUID->"1e8c23a1-e942-4bd0-99f9-e838719073c2"],
Cell[43683, 1352, 7901, 179, 298, "Print",ExpressionUUID->"7ffb84bc-ad1d-4d2e-b5b4-128e35b041f6"]
}, Open  ]]
}, Open  ]],
Cell[51611, 1535, 542, 16, 75, "Text",ExpressionUUID->"59ed86e5-7ba5-4157-88ef-768cac35f7a8"],
Cell[52156, 1553, 232, 7, 53, "Input",ExpressionUUID->"9591cf3a-628a-40f5-83a1-be888c51cf35"],
Cell[52391, 1562, 570, 19, 74, "Input",ExpressionUUID->"01bbb3ca-e534-4517-bbe9-d29407a110f9"],
Cell[52964, 1583, 443, 13, 39, "Input",ExpressionUUID->"7d7312e3-830b-4cff-9b85-40f26ce2762e"],
Cell[53410, 1598, 447, 13, 39, "Input",ExpressionUUID->"5ca78385-023c-424e-8195-8a9369b5b3e4"],
Cell[53860, 1613, 586, 18, 45, "Text",ExpressionUUID->"9f2a9579-d1b1-46f3-ba4b-06df208c586a"],
Cell[CellGroupData[{
Cell[54471, 1635, 982, 25, 156, "Input",ExpressionUUID->"21020cb3-cea8-4bb7-bf5c-b2b059a42fc4"],
Cell[CellGroupData[{
Cell[55478, 1664, 351, 9, 31, "Print",ExpressionUUID->"ed717498-eb2a-46d7-afd2-7848d79d9bbf"],
Cell[55832, 1675, 351, 9, 31, "Print",ExpressionUUID->"1589253e-a4c0-42ab-978d-474d8fbb972f"],
Cell[56186, 1686, 351, 9, 31, "Print",ExpressionUUID->"dbdf7d63-63b1-4d79-b9b5-ef5a6e668759"],
Cell[56540, 1697, 355, 9, 31, "Print",ExpressionUUID->"0b4355b7-2f3c-4002-94dd-ef96717e89f3"],
Cell[56898, 1708, 355, 9, 31, "Print",ExpressionUUID->"7e0d6cfe-add4-4397-8c67-9e67f1b39bd1"],
Cell[57256, 1719, 359, 9, 31, "Print",ExpressionUUID->"2d3d02ec-bf87-44a0-b085-3a0be778b4b5"],
Cell[57618, 1730, 359, 9, 31, "Print",ExpressionUUID->"f4e19f8e-51f9-42b7-a74a-ec8b4cf7231d"],
Cell[57980, 1741, 359, 9, 31, "Print",ExpressionUUID->"06687a9f-083e-4cf2-8c3f-88173bba0481"]
}, Open  ]]
}, Open  ]],
Cell[58366, 1754, 245, 4, 105, "Text",ExpressionUUID->"90048068-ed72-403c-9fa0-8673a54bff99"],
Cell[CellGroupData[{
Cell[58636, 1762, 461, 11, 98, "Input",ExpressionUUID->"59fe0e27-6b93-45a9-a1e0-0e95a87bdb64"],
Cell[CellGroupData[{
Cell[59122, 1777, 355, 9, 31, "Print",ExpressionUUID->"a84c36a4-f6ad-4cfd-ab51-bd58c0f83cd5"],
Cell[59480, 1788, 355, 9, 31, "Print",ExpressionUUID->"7ca9fb42-e38d-48b9-97e3-178c33abf92e"],
Cell[59838, 1799, 355, 9, 31, "Print",ExpressionUUID->"16090c0c-fb7d-4b83-b486-91be3c2c8d1a"],
Cell[60196, 1810, 956, 26, 50, "Print",ExpressionUUID->"a99483bf-70c5-4a2d-8897-e89f533550b3"],
Cell[61155, 1838, 4251, 103, 159, "Print",ExpressionUUID->"06f86801-6bc4-490a-934a-a888b234e8f6"],
Cell[65409, 1943, 7367, 168, 301, "Print",ExpressionUUID->"51dbaa27-4002-4412-962f-a66282e81775"]
}, Open  ]]
}, Open  ]],
Cell[72803, 2115, 312, 5, 105, "Text",ExpressionUUID->"5ad94062-9e63-468b-8e7f-06268f958c54"],
Cell[CellGroupData[{
Cell[73140, 2124, 1579, 51, 161, "Input",ExpressionUUID->"02af4512-bad2-49b3-b177-30be86240c78"],
Cell[74722, 2177, 107, 1, 44, "Output",ExpressionUUID->"3a13508b-9385-4f81-9f46-7aecd2f63de4"]
}, Open  ]],
Cell[74844, 2181, 323, 7, 45, "Text",ExpressionUUID->"5d8f874b-16da-4a56-8ee5-4b1ec0c2c42c"],
Cell[CellGroupData[{
Cell[75192, 2192, 1059, 33, 136, "Input",ExpressionUUID->"da7f0ee4-a6cc-4366-8570-3785bee7f8e2"],
Cell[76254, 2227, 1098, 35, 102, "Output",ExpressionUUID->"e070e2a5-34b1-46da-9b98-ddfd1c300588"]
}, Open  ]],
Cell[77367, 2265, 140, 2, 45, "Text",ExpressionUUID->"3e7416a2-828f-47e6-8bd2-3df4e9ea0c6d"],
Cell[CellGroupData[{
Cell[77532, 2271, 260, 6, 39, "Input",ExpressionUUID->"03d8b05a-f15a-4ecb-95c2-57f1d364f11b"],
Cell[77795, 2279, 997, 31, 97, "Output",ExpressionUUID->"c965c306-e69a-4f45-abf9-e844ef842df6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78829, 2315, 260, 6, 39, "Input",ExpressionUUID->"cde2a058-857f-49b2-b72f-72a7cbfff407"],
Cell[79092, 2323, 912, 29, 97, "Output",ExpressionUUID->"0344828e-e445-41aa-9b25-145c849c714a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80041, 2357, 260, 6, 39, "Input",ExpressionUUID->"a14261cf-8958-4557-8319-9f18f914660f"],
Cell[80304, 2365, 1867, 56, 130, "Output",ExpressionUUID->"d25b7f73-c4a9-48d9-93c2-54781c8f3716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82208, 2426, 260, 6, 39, "Input",ExpressionUUID->"4ca7d038-e6d3-4c2e-a4c3-0f2dc6177694"],
Cell[82471, 2434, 1849, 58, 130, "Output",ExpressionUUID->"04fbe46a-96c4-44c2-9c5c-d2d1ae8b001e"]
}, Open  ]]
}
]
*)



==> anc/moments-general.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2017" minor="3"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Text-field style="Text" bold="true" layout="Normal"><Font size="16" underline="true" foreground="[153,51,102]" bold="true">Calculation of multipole moments of axisymmetric electrovacuum spacetimes in terms of the expansion coefficients of the Ernst potential</Font><Font bold="true">
Supplementary material to the paper  &quot;Calculation of multipole moments of axistationary electrovacuum spacetimes&quot; by Gyula Fodor, Etevaldo dos Santos Costa Filho and Betti Hartmann, 2020 December</Font></Text-field>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Calculation of coefficients a[i,j] and b[i,j]</Text-field></Title>
<Group hide-input="false" labelreference="L112" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Order of moments to be calculated is set by nn. Change it as required. Be patient for nn&gt;16. May need more memory for nn&gt;21.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">nn:=7;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjbm5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiN0YnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNubkdGKCIiKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L113" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We denote the expansion coefficients of \316\276 tilde by a[i,j] , </Font>the coefficients of  q tilde by b[i,j] , and complex conjugates by c. The axis coefficients are mm[j] , qq[j] , and their conjugates cm[j] and cq[j]. See eqs. (89)-(90) of the article.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for j from 0 to nn do
 a[0,j]:=mm[j];
 ca[0,j]:=cm[j];
 b[0,j]:=qq[j];
 cb[0,j]:=cq[j];
end do:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L114" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a list of substitutions for calculating complex conjugate</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">scc:=[seq(mm[i1]=cm[i1],i1=0..nn),seq(cm[i1]=mm[i1],i1=0..nn)
,seq(qq[i1]=cq[i1],i1=0..nn),seq(cq[i1]=qq[i1],i1=0..nn)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L115" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Complex conjugate function</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cc:=expr-&gt;subs(scc,expr);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV4cHJGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSRzY2NGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0ZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjY0dGKGYqNiNJJWV4cHJHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKC1JJXN1YnNHRiY2JEkkc2NjR0YoRjBGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L109" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sch:=[seq(mm[i1]=qq[i1],i1=0..nn),seq(qq[i1]=mm[i1],i1=0..nn)
,seq(cm[i1]=-cq[i1],i1=0..nn),seq(cq[i1]=-cm[i1],i1=0..nn)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L111" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Function ch[] exchanges <Font encoding="UTF-8">\316\276 tilde by q tilde</Font>. If we would calculate b[i,j] along with a[i,j] we could see that b[i,j]=ch[a[i,j]]</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ch:=expr-&gt;subs(sch,expr);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjY2hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV4cHJGJ0YvRjItRjY2LVEmJm1hcDtGJ0Y5RjtGPi9GQUYxRkJGREZGRkhGSkZNLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSRzY2hGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0ZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNjaEdGKGYqNiNJJWV4cHJHRihGKDYkSSlvcGVyYXRvckdGKEkmYXJyb3dHRihGKC1JJXN1YnNHRiY2JEkkc2NoR0YoRjBGKEYoRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L110" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Power series solution of Ernst equations, according to eqs. (95)-(96) in paper</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for ni from 0 to nn-2 do
 for r from 0 by 2 to ni do
  s:=ni-r;
  ars:=-(s+2)*(s+1)*a[r,s+2];
  for p from -2 by 2 to r do
   for q from -2 to s do
    for k from 0 by 2 to r-p do
     for l from 0 to s-q do
      m:=r-k-p;
      n:=s-l-q;
      acabcb:=a[k,l]*ca[m,n]-b[k,l]*cb[m,n];
      if p&gt;=0 and q&gt;=0 then
       ars:=expand(ars+(p^2+q^2-2*p-3*q-2*k-2*l-2*p*k-2*q*l-2)*acabcb*a[p,q]);
      end if;
      if q&gt;=2 then
       ars:=expand(ars+(p+2)*(p+2-2*k)*acabcb*a[p+2,q-2]);
      end if;
      if p&gt;=2 then
       ars:=expand(ars+(q+2)*(q+1-2*l)*acabcb*a[p-2,q+2]);
      end if;
     end do;
    end do;
   end do;
  end do;
  a[r+2,s]:=expand(ars/(r+2)^2);
  ca[r+2,s]:=cc(a[r+2,s]);
  b[r+2,s]:=ch(a[r+2,s]);
  cb[r+2,s]:=cc(b[r+2,s]);
 end do;
 print(ni);
end do;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Checking a[i,j] and b[i,j]</Text-field></Title><Text-field style="Text" layout="Normal">You can skip this part if you trust a[i,j] and b[i,j] and continue with the section &quot;Calculation of multipole moments&quot;</Text-field>
<Group hide-input="false" labelreference="L90" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">In the following we denote <Font encoding="UTF-8">\316\276 tilde by xi, and q tilde</Font> by eta </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">xi:=add(
 add(
  a[i,j]*rho^i*z^j
 ,j=0..nn-i)
,i=0..nn,2):</Text-field>
</Input>
</Group>
<Group labelreference="L93" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">cxi:=add(
 add(
  ca[i,j]*rho^i*z^j
 ,j=0..nn-i)
,i=0..nn,2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L98" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eta:=add(
 add(
  b[i,j]*rho^i*z^j
 ,j=0..nn-i)
,i=0..nn,2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L96" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ceta:=add(
 add(
  cb[i,j]*rho^i*z^j
 ,j=0..nn-i)
,i=0..nn,2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L101" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The following is a procedure to calculate the product of two functions up to order nn-2 in powers of \317\261 and z, keeping only terms \317\261^i*z^j where i+j&lt;=nn-2. To count degrees we introduce a constant eps, substitute \317\261-&gt;eps*\317\261, z-&gt;eps*z, and set eps=1 in the end. Calculating only the necessary products makes the computation faster and use less memory.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">pr:=proc(t1,t2)
 local ord,eps,te1,te2,i1,i2,ct1,ct2,res;
 ord:=nn-2;
 res:=0;
 te1:=collect(subs([rho=eps*rho,z=eps*z],t1),eps);
 te2:=collect(subs([rho=eps*rho,z=eps*z],t2),eps);
 if ldegree(te1,eps)&lt;0 then return(ERROR) end if;
 if ldegree(te2,eps)&lt;0 then return(ERROR) end if;
 ct1:=[seq(coeff(te1,eps,i1),i1=0..ord)];
 ct2:=[seq(coeff(te2,eps,i1),i1=0..ord)];
 for i1 from 0 to ord do
  for i2 from 0 to i1 do
   res:=res+ct1[i2+1]*ct2[i1-i2+1];   
  end do;
 end do;
 return(expand(res));
end proc:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L105" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We build up Ernst equations (51)-(52) piece by piece</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Theta:=pr(pr(rho^2+z^2,xi),cxi)-pr(pr(rho^2+z^2,eta),ceta)-1:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L103" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">delxi:=expand(diff(xi,rho,rho)+diff(xi,rho)/rho+diff(xi,z,z)):</Text-field>
</Input>
</Group>
<Group labelreference="L87" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">deleta:=expand(diff(eta,rho,rho)+diff(eta,rho)/rho+diff(eta,z,z)):</Text-field>
</Input>
</Group>
<Group labelreference="L94" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">lhsxi:=pr(Theta,delxi):</Text-field>
</Input>
</Group>
<Group labelreference="L91" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">lhseta:=pr(Theta,deleta):</Text-field>
</Input>
</Group>
<Group labelreference="L99" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">drhoxi:=expand(z*diff(xi,rho)-rho*diff(xi,z)):</Text-field>
</Input>
</Group>
<Group labelreference="L97" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">drhoeta:=expand(z*diff(eta,rho)-rho*diff(eta,z)):</Text-field>
</Input>
</Group>
<Group labelreference="L102" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dzxi:=expand(rho*diff(xi,rho)+z*diff(xi,z)+xi):</Text-field>
</Input>
</Group>
<Group labelreference="L100" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dzeta:=expand(rho*diff(eta,rho)+z*diff(eta,z)+eta):</Text-field>
</Input>
</Group>
<Group labelreference="L106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">dxidxi:=pr(drhoxi,drhoxi)+pr(dzxi,dzxi):</Text-field>
</Input>
</Group>
<Group labelreference="L104" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">detadxi:=pr(drhoeta,drhoxi)+pr(dzeta,dzxi):</Text-field>
</Input>
</Group>
<Group labelreference="L107" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">detadeta:=pr(drhoeta,drhoeta)+pr(dzeta,dzeta):</Text-field>
</Input>
</Group>
<Group labelreference="L89" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rhsxi:=pr(2*cxi,dxidxi)-pr(2*ceta,detadxi):</Text-field>
</Input>
</Group>
<Group labelreference="L88" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rhseta:=pr(2*cxi,detadxi)-pr(2*ceta,detadeta):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L95" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The following two expressions must be zero:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expand(lhsxi-rhsxi);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L92" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">expand(lhseta-rhseta);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Calculation of multipole moments</Text-field></Title>
<Group hide-input="false" labelreference="L79" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">We first calculate the expansion coefficients of the leading order functions of \316\276 tilde and q tilde, denoted by xiL and etaL , according to Eqs. (97)-(98)</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to nn do
 an[n]:=expand(add(
  a[k,n-k]*(-1)^(k/2)
 ,k=0..n,2));
 bn[n]:=expand(add(
  b[k,n-k]*(-1)^(k/2)
 ,k=0..n,2));
end do:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L78" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">xiL:=add(
 an[n]*zeta^n
,n=0..nn):</Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">etaL:=add(
 bn[n]*zeta^n
,n=0..nn):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L84" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define the functions y_n in (82)-(84) . Two sets are needed for the two complex potentials, which are denoted by y[n] and z[n]</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">y[0]:=xiL:</Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">z[0]:=etaL:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L74" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">y[1]:=diff(y[0],zeta):</Text-field>
</Input>
</Group>
<Group labelreference="L72" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">z[1]:=diff(z[0],zeta):</Text-field>
</Input>
</Group>
<Group labelreference="L77" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure for the calculation of the product of two polynomials up to order ord in zeta. Calculation of only the necessary products makes the computation faster and use less memory.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">prn:=proc(t1,t2,ord)
 local i1,i2,ct1,ct2,res;
 res:=0;
 if ldegree(t1,zeta)&lt;0 then return(ERROR) end if;
 if ldegree(t2,zeta)&lt;0 then return(ERROR) end if;
 ct1:=[seq(coeff(t1,zeta,i1),i1=0..ord)];
 ct2:=[seq(coeff(t2,zeta,i1),i1=0..ord)];
 for i1 from 0 to ord do
  for i2 from 0 to i1 do
   res:=res+ct1[i2+1]*ct2[i1-i2+1]*zeta^i1;   
  end do;
 end do;
 return(expand(res));
end proc:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L76" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We calculate the leading order part of R tilde using (79), calling it RL here. We only need it up to order nn-2. </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">rxi:=collect(algsubs(zeta^(nn-1)=0,2*zeta*diff(xiL,zeta)+xiL),zeta):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L80" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">reta:=collect(algsubs(zeta^(nn-1)=0,2*zeta*diff(etaL,zeta)+etaL),zeta):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L83" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">RL:=collect(prn(2*rxi,cc(rxi),nn-2)-prn(2*reta,cc(reta),nn-2),zeta):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L82" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The derivative of the leading order part of \316\263 is calculated using (77), and we call it gammaLp here. This is also only needed only up to order nn-2.</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gammaLp:=algsubs(zeta^(nn-1)=0,zeta*RL/2):</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L71" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Recursive definition (84) of y[n] and z[n]</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 1 to nn-1 do
 y[n+1]:=collect(
  diff(y[n],zeta)
  -2*n*prn(y[n],gammaLp,nn-n-1)
  -n*(2*n-1)*prn(RL,y[n-1],nn-n-1)/2
 ,zeta);
 print(n,length(y[n+1]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTgzNjFGJ0YvRi8=">NiQiIiIiJWgkKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTcwMDNGJ0YvRi8=">NiQiIiMiJS5x</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTYxNjFGJ0YvRi8=">NiQiIiQiJWho</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTU4NzNGJ0YvRi8=">NiQiIiUiJXRl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTUwMTNGJ0YvRi8=">NiQiIiYiJThd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTM0OThGJ0YvRi8=">NiQiIiciJSlcJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 1 to nn-1 do
 z[n+1]:=collect(
  diff(z[n],zeta)
  -2*n*prn(z[n],gammaLp,nn-n-1)
  -n*(2*n-1)*prn(RL,z[n-1],nn-n-1)/2
 ,zeta);
 print(n,length(z[n+1]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTgzNjFGJ0YvRi8=">NiQiIiIiJWgkKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTcwMDNGJ0YvRi8=">NiQiIiMiJS5x</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTYxNjFGJ0YvRi8=">NiQiIiQiJWho</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTU4NzNGJ0YvRi8=">NiQiIiUiJXRl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTUwMTNGJ0YvRi8=">NiQiIiYiJThd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTM0OThGJ0YvRi8=">NiQiIiciJSlcJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Calculation of the scalar multipole moments from the values of the functions at zeta=0.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to nn do
 P[n]:=eval(y[n],zeta=0)/doublefactorial(2*n-1);
 Q[n]:=eval(z[n],zeta=0)/doublefactorial(2*n-1);
 print(n,length(P[n]),length(Q[n]));
end do:</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRjJGTEYv">NiUiIiEiIihGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjJGTEYv">NiUiIiIiIilGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjhGJ0YvRjJGTEYv">NiUiIiMiIilGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzkwRidGL0YyRkxGLw==">NiUiIiQiIyEqRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDI4MEYnRi9GMkZMRi8=">NiUiIiUiJCFHRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDcyN0YnRi9GMkZMRi8=">NiUiIiYiJEYoRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTE2MzlGJ0YvRjJGTEYv">NiUiIiciJVI7RiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTM3MjdGJ0YvRjJGTEYv">NiUiIigiJUZQRiQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Checking that the electromagnetic moments can be really obtained from the gravitational ones by the exchanges represented by the function ch[]. Prints nothing if the assumption if correct.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">for n from 0 to nn do
 if Q[n]&lt;&gt;ch(P[n]) then print(&quot;ERROR&quot;) end if;
end do:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L116" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P[0];
Q[0];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjbW1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHRjg=">JkkjbW1HNiI2IyIiIQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjcXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHRjg=">JkkjcXFHNiI2IyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L117" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P[1];
Q[1];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjbW1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=">JkkjbW1HNiI2IyIiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjcXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=">JkkjcXFHNiI2IyIiIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">P[2];
Q[2];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjbW1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=">JkkjbW1HNiI2IyIiIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjcXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=">JkkjcXFHNiI2IyIiIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(P[3]-mm[3]);
factor(Q[3]-qq[3]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSNjcUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JI21uR0YkNiRRIjBGJ0YvLyUvc3Vic2NyaXB0c2hpZnRHRlotRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZbby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRkw2JS1GTzYlUSNtbUYnRlJGVUZXRmVuRmduLUZMNiUtRk82JVEjcXFGJ0ZSRlUtRlg2JFEiMUYnRi9GZW5GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZMNiVGZm9GXnBGZW5GZ24tRkw2JUZbcEZXRmVuRi9GL0YvRi8tRlg2JFEiNUYnRi8vJS5saW5ldGhpY2tuZXNzR0ZgcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcS8lKWJldmVsbGVkR0Y0Ri8=">LCQqKCMiIiIiIiZGJSZJI2NxRzYiNiMiIiFGJSwmKiYmSSNtbUdGKUYqRiUmSSNxcUdGKTYjRiVGJUYlKiYmRi9GMkYlJkYxRipGJSEiIkYlRjY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSNjbUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JI21uR0YkNiRRIjBGJ0YvLyUvc3Vic2NyaXB0c2hpZnRHRlotRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZbby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRkw2JS1GTzYlUSNtbUYnRlJGVUZXRmVuRmduLUZMNiUtRk82JVEjcXFGJ0ZSRlUtRlg2JFEiMUYnRi9GZW5GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZMNiVGZm9GXnBGZW5GZ24tRkw2JUZbcEZXRmVuRi9GL0YvRi8tRlg2JFEiNUYnRi8vJS5saW5ldGhpY2tuZXNzR0ZgcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcS8lKWJldmVsbGVkR0Y0Ri8=">LCQqKCMiIiIiIiZGJSZJI2NtRzYiNiMiIiFGJSwmKiYmSSNtbUdGKUYqRiUmSSNxcUdGKTYjRiVGJUYlKiYmRi9GMkYlJkYxRipGJSEiIkYlRjY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(P[4]-mm[4]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI3RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRI2NtRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZMNiRRIjBGJ0YvLyUvc3Vic2NyaXB0c2hpZnRHRltwRmVuLUZebzYlLUZhbzYlUSNtbUYnRmRvRmdvRmlvRlxwRmVuLUZebzYlRmBwLUZMNiRRIjJGJ0YvRlxwRi9GLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGSEZlbi1GIzYmRl1vRmVuLUkobXN1YnN1cEdGJDYnRmBwRktGZXAvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZbcEZccEYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GSTYoRmVwRk9GUkZURldGWUZlbi1GIzYoLUZebzYlLUZhbzYlUSNjcUYnRmRvRmdvRmlvRlxwRmVuRl5wRmVuLUZebzYlLUZhbzYlUSNxcUYnRmRvRmdvRmVwRlxwRi9GL0ZkcS1GIzYmRkhGZW4tRiM2KEZdckZlbi1GXm82JUZgcEZLRlxwRmVuLUZebzYlRmRyRktGXHBGL0YvRmhwLUYjNiYtRkk2KC1GTDYkUSIzRidGL0ZPRlJGVEZXRllGZW4tRiM2KEZdckZlbkZjcEZlbi1GXm82JUZkckZpb0ZccEYvRi9GZHEtRiM2Ji1GSTYoRmNzLUZMNiRRIzM1RidGL0ZSRlRGV0ZZRmVuLUYjNigtRl5vNiVGX3JGS0ZccEZlbkZecEZlbkZdc0YvRi9GaHAtRiM2JkZcdEZlbi1GIzYoRmN0RmVuRltzRmVuRmhzRi9GL0Yv">LDAqKiMiIiIiIihGJSZJI2NtRzYiNiMiIiFGJSZJI21tR0YpRipGJSZGLTYjIiIjRiUhIiIqKEYkRiVGJ0YlKSZGLTYjRiVGMEYlRiUqKiNGMEYmRiUmSSNjcUdGKUYqRiVGLEYlJkkjcXFHRilGL0YlRjEqKkYkRiVGOEYlRjRGJSZGO0Y1RiVGMSoqIyIiJEYmRiVGOEYlRi5GJSZGO0YqRiVGJSoqI0ZAIiNORiUmRjlGNUYlRixGJUY9RiVGMSoqRkNGJUZFRiVGNEYlRkFGJUYl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L121" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(P[5]-mm[5]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEQqLCMiIiIiI0BGJSZJI2NtRzYiNiMiIiFGJSZJI2NxR0YpRipGJSkmSSNtbUdGKUYqIiIjRiUmSSNxcUdGKTYjRiVGJUYlKi5GJEYlRidGJUYsRiVGL0YlJkYwRjRGJSZGM0YqRiUhIiIqLEYkRiUpRixGMUYlRi9GJUY3RiVGMkYlRjgqKkYkRiVGOkYlRjZGJSlGN0YxRiVGJSoqI0YlIiIkRiVGJ0YlRi9GJSZGMDYjRj9GJUY4KipGPkYlRidGJUY2RiUmRjA2I0YxRiVGJSoqRiRGJSZGKEY0RiVGL0YlRkNGJUY4KihGJEYlRkZGJSlGNkYxRiVGJSoqRj5GJUYsRiVGL0YlJkYzRkFGJUY4KiojRjEiIihGJUYsRiVGNkYlJkYzRkRGJUY4KipGJEYlRixGJUZDRiVGMkYlRjgqKiNGMUY/RiVGLEYlRkBGJUY3RiVGJSoqI0YlRk1GJSZGLUY0RiVGL0YlRk5GJUY4KipGJEYlRlRGJUY2RiVGMkYlRjgqKiMiIiVGJkYlRlRGJUZDRiVGN0YlRiUqKkYkRiUmRi1GREYlRi9GJUYyRiVGOCoqRiRGJUZaRiVGNkYlRjdGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L122" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Uncomment the following, by deleting #, if you wish to save the results for the moments. They can be imported into any worksheet, started from the same directory, by read &quot;moments-mw.out&quot;:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#save P,Q,&quot;moments-mw.out&quot;;</Text-field>
</Input>
</Group>
<Group labelreference="L123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>

==> anc/moments-general.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64563,       1782]
NotebookOptionsPosition[     53676,       1622]
NotebookOutlinePosition[     54041,       1638]
CellTagsIndexPosition[     53998,       1635]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Calculation of multipole moments of axisymmetric electrovacuum \
spacetimes in terms of the expansion coefficients of the Ernst potential",
  FontSize->18,
  FontWeight->"Bold",
  FontColor->RGBColor[0.5, 0, 0.5]],
 "\nSupplementary material to the paper  \[OpenCurlyDoubleQuote]Calculation \
of multipole moments of\naxistationary electrovacuum spacetimes\
\[CloseCurlyDoubleQuote] by Gyula Fodor, Etevaldo dos Santos Costa Filho and \
Betti Hartmann, 2020 December"
}], "Text",ExpressionUUID->"b227d17e-3869-4775-9c63-1cb90c08baa9"],

Cell[CellGroupData[{

Cell["Calculation of coefficients a[i,j] and b[i,j]", "Subsection",ExpressionUUID->"6667efcb-e00a-4e61-b5c1-3932d8684777"],

Cell["\<\
Order of moments to be calculated is set by nn. Change it as required. Be \
patient for nn>15. May need more memory for nn>20. \
\>", "Text",ExpressionUUID->"19e67a7a-903d-4128-b40f-bea54f3f2a40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nn", "=", "7"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"cd630cdd-0bc7-44b6-b6ae-87b63151feaf"],

Cell[BoxData["7"], "Output",
 CellLabel->"Out[1]=",ExpressionUUID->"a961f05b-cd1f-417a-ab5a-1ef64ad7e5f6"]
}, Open  ]],

Cell[TextData[{
 "We denote the expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Xi]", "~"], TraditionalForm]],ExpressionUUID->
  "5e58b55c-7563-49e7-8fb5-df4ea0bef9a9"],
 " by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "e15b6f27-e074-478d-b685-fff4b6d0631a"],
 "=a[i,j] , \nthe coefficients of  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]],ExpressionUUID->
  "e52f4783-e911-44bf-83ac-e3bd54154e18"],
 " by  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["b", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "2f7e3ad6-9286-4b04-8db9-5f10ffc5e055"],
 "=b[i,j] , and complex conjugates by c.\nThe axis coefficients are ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "j"], "=", 
    RowBox[{"mm", "[", "j", "]"}]}], TraditionalForm]],ExpressionUUID->
  "d183e86c-a50a-42c3-b89a-55ec86975b85"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "j"], "=", 
    RowBox[{"qq", "[", "j", "]"}]}], TraditionalForm]],ExpressionUUID->
  "e33b92ed-0526-4448-99a6-8fd3895a847c"],
 " ,\nand their conjugates cm[j] and cq[j]. See eqs. (89)-(90) of the article."
}], "Text",ExpressionUUID->"4132f7c4-3522-4f28-b58c-d74f99bb2d04"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "j"}], "]"}], "=", 
     RowBox[{"mm", "[", "j", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ca", "[", 
      RowBox[{"0", ",", "j"}], "]"}], "=", 
     RowBox[{"cm", "[", "j", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "j"}], "]"}], "=", 
     RowBox[{"qq", "[", "j", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cb", "[", 
      RowBox[{"0", ",", "j"}], "]"}], "=", 
     RowBox[{"cq", "[", "j", "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "nn"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"7f624337-f48b-40b5-9b98-4dc030455cd8"],

Cell["Complex conjugate function", "Text",ExpressionUUID->"f5f04f26-053d-4427-ad02-c7fd24a8b5d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cc", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"mm", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"cm", "[", "ix", "]"}]}], ",", 
     RowBox[{
      RowBox[{"cm", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"mm", "[", "ix", "]"}]}], ",", 
     RowBox[{
      RowBox[{"qq", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"cq", "[", "ix", "]"}]}], ",", 
     RowBox[{
      RowBox[{"cq", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"qq", "[", "ix", "]"}]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"c1ed402b-484a-4a69-a78d-e2f41c62f67a"],

Cell[TextData[{
 "Function ch[] exchanges ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Xi]", "~"], TraditionalForm]],ExpressionUUID->
  "66d5a2d4-64dc-436f-b9d3-99eaafead13d"],
 " with ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]],ExpressionUUID->
  "b08fe397-6471-4845-a847-0ea33df4ef3b"],
 ".\nIf we would calculate b[i,j] along with a[i,j], we could see that \
b[i,j]=ch[a[i,j]]"
}], "Text",ExpressionUUID->"774e17f4-9945-4459-b249-6e6803fa20f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ch", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"mm", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"qq", "[", "ix", "]"}]}], ",", 
     RowBox[{
      RowBox[{"qq", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"mm", "[", "ix", "]"}]}], ",", 
     RowBox[{
      RowBox[{"cm", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"cq", "[", "ix", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cq", "[", "ix_", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"cm", "[", "ix", "]"}]}]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"805603ae-f45f-45c5-9aa2-10507502408f"],

Cell["\<\
Power series solution of Ernst equations, according to eqs. (95)-(96) in paper\
\>", "Text",ExpressionUUID->"373528b2-30b1-4a6d-8995-4e788b1aba24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"ni", "-", "r"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ars", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"s", "+", "1"}], ")"}], 
         RowBox[{"a", "[", 
          RowBox[{"r", ",", 
           RowBox[{"s", "+", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Do", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"m", "=", 
                 RowBox[{"r", "-", "k", "-", "p"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"n", "=", 
                 RowBox[{"s", "-", "l", "-", "q"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"acabcb", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"k", ",", "l"}], "]"}], 
                   RowBox[{"ca", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"b", "[", 
                    RowBox[{"k", ",", "l"}], "]"}], 
                   RowBox[{"cb", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"p", "\[GreaterEqual]", "0"}], "&&", 
                   RowBox[{"q", "\[GreaterEqual]", "0"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"ars", "+=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "^", "2"}], "+", 
                    RowBox[{"q", "^", "2"}], "-", 
                    RowBox[{"2", "p"}], "-", 
                    RowBox[{"3", "q"}], "-", 
                    RowBox[{"2", "k"}], "-", 
                    RowBox[{"2", "l"}], "-", 
                    RowBox[{"2", "p", " ", "k"}], "-", 
                    RowBox[{"2", "q", " ", "l"}], "-", "2"}], ")"}], "acabcb",
                     " ", 
                    RowBox[{"a", "[", 
                    RowBox[{"p", ",", "q"}], "]"}]}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"q", "\[GreaterEqual]", "2"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"ars", "+=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"p", "+", "2", "-", 
                    RowBox[{"2", "k"}]}], ")"}], " ", "acabcb", " ", 
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"p", "+", "2"}], ",", 
                    RowBox[{"q", "-", "2"}]}], "]"}]}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"p", "\[GreaterEqual]", "2"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"ars", "+=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", "+", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "1", "-", 
                    RowBox[{"2", "l"}]}], ")"}], "acabcb", " ", 
                    RowBox[{"a", "[", 
                    RowBox[{
                    RowBox[{"p", "-", "2"}], ",", 
                    RowBox[{"q", "+", "2"}]}], "]"}]}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
               ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", 
                 RowBox[{"s", "-", "q"}]}], "}"}]}], "]"}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", 
               RowBox[{"r", "-", "p"}], ",", "2"}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "2"}], ",", "s"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", 
           RowBox[{"-", "2"}], ",", "r", ",", "2"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{
          RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "=", 
        RowBox[{"Together", "[", 
         RowBox[{"ars", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r", "+", "2"}], ")"}], "^", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ca", "[", 
         RowBox[{
          RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "=", 
        RowBox[{"cc", "[", 
         RowBox[{"a", "[", 
          RowBox[{
           RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{
          RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "=", 
        RowBox[{"ch", "[", 
         RowBox[{"a", "[", 
          RowBox[{
           RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{
          RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "=", 
        RowBox[{"cc", "[", 
         RowBox[{"b", "[", 
          RowBox[{
           RowBox[{"r", "+", "2"}], ",", "s"}], "]"}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "ni", ",", "2"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "ni", "]"}], ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"ni", ",", "0", ",", 
     RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"4af6cd30-c162-4ef6-9636-ed1dbf90b090"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"85065dad-7a7b-4b9f-86eb-bd1ad002dab4"],

Cell[BoxData["1"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"39a014e8-0b70-4ad1-978a-2230b50427ab"],

Cell[BoxData["2"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"5540c995-cc58-4b0f-a5df-ddfcb1e87f14"],

Cell[BoxData["3"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"2fd32ef0-3f2f-4d4d-a638-6485045a496f"],

Cell[BoxData["4"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"be72f29c-258c-4dd2-b1ac-24ecea220747"],

Cell[BoxData["5"], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"39d3413d-26fb-4083-982f-e4c3053913ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking a[i,j] and b[i,j]", "Subsection",ExpressionUUID->"60a90a03-8f03-4ea9-a152-364440fed35b"],

Cell["\<\
You can skip this part if you trust a[i,j] and b[i,j] and continue with the \
section \[OpenCurlyDoubleQuote]Calculation of multipole moments\
\[CloseCurlyDoubleQuote]\
\>", "Text",ExpressionUUID->"394268f5-1789-4754-8718-22e2d8872b24"],

Cell[TextData[{
 "In the following we denote ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Xi]", "~"], TraditionalForm]],ExpressionUUID->
  "c7a30723-3050-49be-980f-5e9ba29ad6b3"],
 " by \[Xi], and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "~"], TraditionalForm]],ExpressionUUID->
  "420626ef-9d46-44ca-9a15-2511c902a7a0"],
 " by \[Eta]"
}], "Text",ExpressionUUID->"78d66fc0-d4b9-4393-bb8b-d8244a2f80b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"\[Rho]", "^", "i"}], " ", 
        RowBox[{"z", "^", "j"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"nn", "-", "i"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "nn", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"a93beffe-d296-437f-a3be-ff6f9d828923"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c\[Xi]", "=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"ca", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"\[Rho]", "^", "i"}], " ", 
        RowBox[{"z", "^", "j"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"nn", "-", "i"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "nn", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"9d420983-a165-42f1-946c-b29032566814"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"\[Rho]", "^", "i"}], " ", 
        RowBox[{"z", "^", "j"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"nn", "-", "i"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "nn", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"f4c69bb2-803f-449a-bbe6-b62bb73c1f39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c\[Eta]", "=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"cb", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"\[Rho]", "^", "i"}], " ", 
        RowBox[{"z", "^", "j"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{"nn", "-", "i"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "nn", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"af1b0990-93a0-487a-bb21-5b4e8c30d4e8"],

Cell[TextData[{
 "The following is a procedure to calculate the product of two functions up \
to order nn-2 in powers of \[Rho] and z, keeping only terms ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Rho]", "i"], 
    SuperscriptBox["z", "j"]}], TraditionalForm]],ExpressionUUID->
  "dbb36142-4651-4791-8b84-d40355bc4791"],
 " where i+j<=nn-2. To count powers we introduce a constant \[Epsilon], \
substitute \[Rho]\[Rule]\[Epsilon] \[Rho], z\[Rule]\[Epsilon] z, and set \
\[Epsilon]=1 in the end. Calculating only the necessary products makes the \
computation faster and use less memory."
}], "Text",ExpressionUUID->"39dd2a4a-33ca-4536-a506-a3103fdcf5d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pr", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "=", 
       RowBox[{"nn", "-", "2"}]}], ",", "\[Epsilon]", ",", "te1", ",", "te2", 
      ",", "i1", ",", "i2", ",", "ct1", ",", "ct2", ",", 
      RowBox[{"res", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"te1", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"t1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Rho]", "\[Rule]", 
            RowBox[{"\[Epsilon]", " ", "\[Rho]"}]}], ",", 
           RowBox[{"z", "\[Rule]", 
            RowBox[{"\[Epsilon]", " ", "z"}]}]}], "}"}]}], ",", 
        "\[Epsilon]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"te2", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"t2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Rho]", "\[Rule]", 
            RowBox[{"\[Epsilon]", " ", "\[Rho]"}]}], ",", 
           RowBox[{"z", "\[Rule]", 
            RowBox[{"\[Epsilon]", " ", "z"}]}]}], "}"}]}], ",", 
        "\[Epsilon]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"te1", ",", "\[Epsilon]", ",", "Min"}], "]"}], "<", "0"}], 
       ",", 
       RowBox[{"Return", "[", "ERROR", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"te2", ",", "\[Epsilon]", ",", "Min"}], "]"}], "<", "0"}], 
       ",", 
       RowBox[{"Return", "[", "ERROR", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ct1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"te1", ",", "\[Epsilon]", ",", "i1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ct2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"te2", ",", "\[Epsilon]", ",", "i1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"res", "+=", 
          RowBox[{
           RowBox[{"ct1", "[", 
            RowBox[{"[", 
             RowBox[{"i2", "+", "1"}], "]"}], "]"}], 
           RowBox[{"ct2", "[", 
            RowBox[{"[", 
             RowBox[{"i1", "-", "i2", "+", "1"}], "]"}], "]"}]}]}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "0", ",", "i1"}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "0", ",", "ord"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"Expand", "[", "res", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"57e3db35-daf1-422d-9f64-3f629b748f56"],

Cell["We build up Ernst equations (51)-(52) piece by piece", "Text",ExpressionUUID->"46c27228-5022-467a-9ed7-ae017787601d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", "=", 
   RowBox[{
    RowBox[{"pr", "[", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "^", "2"}], "+", 
         RowBox[{"z", "^", "2"}]}], ",", "\[Xi]"}], "]"}], ",", " ", 
      "c\[Xi]"}], "]"}], "-", 
    RowBox[{"pr", "[", 
     RowBox[{
      RowBox[{"pr", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "^", "2"}], "+", 
         RowBox[{"z", "^", "2"}]}], ",", "\[Eta]"}], "]"}], ",", "c\[Eta]"}], 
     "]"}], " ", "-", "1"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"a1fa3e34-d12f-4d94-b7d7-a7c0dafd9bcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"del\[Xi]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Xi]", ",", "\[Rho]", ",", "\[Rho]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Xi]", ",", "\[Rho]"}], "]"}], "/", "\[Rho]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{"\[Xi]", ",", "z", ",", "z"}], "]"}]}], "]"}]}], ";"}]], "Input",\

 CellLabel->"In[12]:=",ExpressionUUID->"46a22024-7626-4662-8839-af65c3b5cede"],

Cell[BoxData[
 RowBox[{
  RowBox[{"del\[Eta]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Eta]", ",", "\[Rho]", ",", "\[Rho]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Eta]", ",", "\[Rho]"}], "]"}], "/", "\[Rho]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{"\[Eta]", ",", "z", ",", "z"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"8cc2256c-a829-40aa-9077-d5e6716484b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhs\[Xi]", "=", 
   RowBox[{"pr", "[", 
    RowBox[{"\[Theta]", ",", "del\[Xi]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"676bf331-14ab-4c59-886d-f6f62504ba3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhs\[Eta]", "=", 
   RowBox[{"pr", "[", 
    RowBox[{"\[Theta]", ",", "del\[Eta]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"b3ab21f4-c40a-4411-a5cb-3c30fc87fdeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Rho]\[Xi]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Xi]", ",", "\[Rho]"}], "]"}]}], "-", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Xi]", ",", "z"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"75c1a61d-1a0c-4add-9f4c-9c4b0824e003"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Rho]\[Eta]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Eta]", ",", "\[Rho]"}], "]"}]}], "-", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Eta]", ",", "z"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"53818aa8-bc6d-403f-a36e-c196bb3b1bd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dz\[Xi]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Xi]", ",", "\[Rho]"}], "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Xi]", ",", "z"}], "]"}]}], "+", "\[Xi]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"d054f81f-b6fd-4f2c-8a63-bf7076747e3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dz\[Eta]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Eta]", ",", "\[Rho]"}], "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"D", "[", 
       RowBox[{"\[Eta]", ",", "z"}], "]"}]}], "+", "\[Eta]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"9f90da3d-2217-4422-a693-c35811c34d81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Xi]d\[Xi]", "=", 
   RowBox[{
    RowBox[{"pr", "[", 
     RowBox[{"d\[Rho]\[Xi]", ",", "d\[Rho]\[Xi]"}], "]"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"dz\[Xi]", ",", "dz\[Xi]"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"6a62cfb8-adeb-4c9b-baf7-bd0a132f43b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Eta]d\[Xi]", "=", 
   RowBox[{
    RowBox[{"pr", "[", 
     RowBox[{"d\[Rho]\[Eta]", ",", "d\[Rho]\[Xi]"}], "]"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"dz\[Eta]", ",", "dz\[Xi]"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"afc37dc9-35a3-4ed8-bc39-a2f5f6051f65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Eta]d\[Eta]", "=", 
   RowBox[{
    RowBox[{"pr", "[", 
     RowBox[{"d\[Rho]\[Eta]", ",", "d\[Rho]\[Eta]"}], "]"}], "+", 
    RowBox[{"pr", "[", 
     RowBox[{"dz\[Eta]", ",", "dz\[Eta]"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"19582d4f-5fc9-47ab-a947-2f6dace4d464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs\[Xi]", "=", 
   RowBox[{
    RowBox[{"pr", "[", 
     RowBox[{
      RowBox[{"2", "c\[Xi]"}], ",", "d\[Xi]d\[Xi]"}], "]"}], "-", 
    RowBox[{"pr", "[", 
     RowBox[{
      RowBox[{"2", "c\[Eta]"}], ",", "d\[Eta]d\[Xi]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"6da75f94-f32d-4af7-a4c4-244572daccd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs\[Eta]", "=", 
   RowBox[{
    RowBox[{"pr", "[", 
     RowBox[{
      RowBox[{"2", "c\[Xi]"}], ",", "d\[Eta]d\[Xi]"}], "]"}], "-", 
    RowBox[{"pr", "[", 
     RowBox[{
      RowBox[{"2", "c\[Eta]"}], ",", "d\[Eta]d\[Eta]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"718eb90c-2e7b-4706-bafd-2fad192e369b"],

Cell["The following two expressions must be zero:", "Text",ExpressionUUID->"591321ca-5266-47f5-bd0b-ddea64df4722"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"lhs\[Xi]", "-", "rhs\[Xi]"}], "]"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"7ee10106-a71b-45c7-8a5b-d713e1fe2789"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"5be87ea9-4fe7-4ba4-a4c3-ca6e2d7e9741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"lhs\[Eta]", "-", "rhs\[Eta]"}], "]"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"8c347137-60c1-42ea-a226-25c041535d1e"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"d7b75216-4e91-4b33-82df-dd37dffd0919"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of multipole moments", "Subsection",ExpressionUUID->"ac13af22-2af1-4025-a0f3-86a4ee3ead15"],

Cell[TextData[{
 "We first calculate the expansion coefficients of the leading order \
functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[Xi]", "~"], "L"], "=", "\[Xi]L"}], TraditionalForm]],
  ExpressionUUID->"d27317ae-9a91-471a-8405-fda7fe12d259"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["q", "~"], "L"], "=", "\[Eta]L"}], TraditionalForm]],
  ExpressionUUID->"6ef6faab-3b66-485c-9554-d8bdbdef7200"],
 " , according to Eqs. (97)-(98)"
}], "Text",ExpressionUUID->"7d90d043-e7b2-4de0-86fd-13321555d6da"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"an", "[", "n", "]"}], "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"k", ",", 
           RowBox[{"n", "-", "k"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"k", "/", "2"}], ")"}]}]}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "n", ",", "2"}], "}"}]}], "]"}], "]"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bn", "[", "n", "]"}], "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Sum", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"k", ",", 
           RowBox[{"n", "-", "k"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"k", "/", "2"}], ")"}]}]}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "n", ",", "2"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "nn"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"e66b867a-46a4-436e-a83a-7a584dd8e880"],

Cell[TextData[{
 "Construct the functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[Xi]", "~"], "L"], "=", "\[Xi]L"}], TraditionalForm]],
  ExpressionUUID->"a8d4e2e0-fb7a-40dc-8220-0a807fa93422"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["q", "~"], "L"], "=", "\[Eta]L"}], TraditionalForm]],
  ExpressionUUID->"1afadfb9-2891-401a-a09a-286704e3f337"],
 " , and convert it to a SeriesData object. This way orders in \[Zeta] are \
kept automatically while calculating derivatives and products. Ensures that \
only necessary calculations are made, making calculation faster and more \
memory efficient."
}], "Text",ExpressionUUID->"363b0ee4-b38d-4f35-9dfb-1077ffe524d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]L", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"an", "[", "n", "]"}], 
        RowBox[{"\[Zeta]", "^", "n"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "nn"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "nn"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]L", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bn", "[", "n", "]"}], 
        RowBox[{"\[Zeta]", "^", "n"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "nn"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "nn"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"b9d8c84e-b4e6-4112-b01d-3b0ca0f14b2d"],

Cell[TextData[{
 "We define the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "n"], TraditionalForm]],ExpressionUUID->
  "7d0b8916-2050-4a57-9f36-b06bd97a9917"],
 " in (82)-(84) . Two sets are needed for the two complex potentials, which \
are denoted by y[n] and z[n]"
}], "Text",ExpressionUUID->"05cc17f0-964c-48d2-a36c-b17c53b1a415"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "0", "]"}], "=", "\[Xi]L"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", "0", "]"}], "=", "\[Eta]L"}], ";"}]}], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"ecd819e7-0554-46c1-9abd-ffc329b41abc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "1", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"y", "[", "0", "]"}], ",", "\[Zeta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", "1", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"z", "[", "0", "]"}], ",", "\[Zeta]"}], "]"}]}], ";"}]}], "Input",\

 CellLabel->"In[32]:=",ExpressionUUID->"f81b853d-4b5d-4fbb-a221-f0f200fa30a3"],

Cell[TextData[{
 "We calculate the leading order part of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "~"], TraditionalForm]],ExpressionUUID->
  "4e814bcd-0daf-4e00-81cc-0092ecf02da1"],
 " , using (79) , calling it RL here. We only need it up to order nn-2, so we \
truncate it. We apply Expand by Map to each coefficients in \[Zeta], to carry \
out simplifications. "
}], "Text",ExpressionUUID->"6255920c-4459-426a-b8e3-0f1faabed0d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r\[Xi]", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Zeta]", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Xi]L", ",", "\[Zeta]"}], "]"}]}], "+", "\[Xi]L"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"a4dccfd4-1a51-48fa-a81c-b15a1118ab03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r\[Eta]", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Zeta]", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Eta]L", ",", "\[Zeta]"}], "]"}]}], "+", "\[Eta]L"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"12101a03-5cbd-4c71-b03c-1cad4199a03a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RL", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Expand", ",", 
     RowBox[{
      RowBox[{"2", "r\[Xi]", " ", 
       RowBox[{"cc", "[", "r\[Xi]", "]"}]}], "-", 
      RowBox[{"2", "r\[Eta]", " ", 
       RowBox[{"cc", "[", "r\[Eta]", "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"c61d7434-9283-44b4-8bbf-be59debdf4e6"],

Cell["\<\
The derivative of the leading order part of \[Gamma] is calculated using \
(77), and we call it \[Gamma]Lp here. This is also only needed only up to \
order nn-2.\
\>", "Text",ExpressionUUID->"55ec27de-45ce-4ff9-ac75-d469eb5375ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]Lp", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"\[Zeta]", " ", 
      RowBox[{"RL", "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"nn", "-", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"02632534-594a-4649-9c1b-e4a4ad532049"],

Cell["Recursive definition (84) of y[n] and z[n]", "Text",ExpressionUUID->"77eec272-7c2d-43ad-b173-0d9599ae9872"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"y", "[", 
      RowBox[{"n", "+", "1"}], "]"}], "=", 
     RowBox[{"Map", "[", 
      RowBox[{"Expand", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y", "[", "n", "]"}], ",", "\[Zeta]"}], "]"}], "-", 
        RowBox[{"2", "n", " ", 
         RowBox[{"y", "[", "n", "]"}], "\[Gamma]Lp"}], "\[IndentingNewLine]", 
        "-", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "RL", " ", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"n", "-", "1"}], "]"}], "/", "2"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"y", "[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", 
     RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"8223807e-9453-4d82-bb59-a30f0e161ab8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2168"}],
  SequenceForm[1, "  ", 2168],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"92c02656-4e9a-4637-8e65-cb8682a96787"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1768"}],
  SequenceForm[2, "  ", 1768],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4b93d87b-5215-4a90-b57d-b7fc200c7598"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1489"}],
  SequenceForm[3, "  ", 1489],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b65e298a-9326-4674-a2eb-825854b72506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1398"}],
  SequenceForm[4, "  ", 1398],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7ba8bb48-4023-4b55-bdd6-288bca40b083"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1159"}],
  SequenceForm[5, "  ", 1159],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2dd15a08-ff14-4e2f-a5bc-43ee41cca831"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "806"}],
  SequenceForm[6, "  ", 806],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f670e8b8-e9b7-4553-8ace-cc8bb1545202"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"n", "+", "1"}], "]"}], "=", 
     RowBox[{"Map", "[", 
      RowBox[{"Expand", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"z", "[", "n", "]"}], ",", "\[Zeta]"}], "]"}], "-", 
        RowBox[{"2", "n", " ", 
         RowBox[{"z", "[", "n", "]"}], "\[Gamma]Lp"}], "\[IndentingNewLine]", 
        "-", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "RL", " ", 
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"n", "-", "1"}], "]"}], "/", "2"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"y", "[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", 
     RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"d0239c6e-a3f7-46ca-abf5-d6dafa530f47"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2168"}],
  SequenceForm[1, "  ", 2168],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"3e38d518-1043-4e81-8054-ddd818b136e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1768"}],
  SequenceForm[2, "  ", 1768],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"0c043e8f-090d-4a72-a2b4-7885ea7136e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1489"}],
  SequenceForm[3, "  ", 1489],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"56c01f7e-52e2-4aec-8f3b-fabeac6277a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1398"}],
  SequenceForm[4, "  ", 1398],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"fbd89ace-4093-4bb6-a2e0-7c3dc6967fd9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "1159"}],
  SequenceForm[5, "  ", 1159],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"2030b409-e839-45b8-be2d-4d8da7e24904"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "806"}],
  SequenceForm[6, "  ", 806],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"16a2776f-fe55-40d2-9afd-a93b58002a2c"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Calculation of the scalar multipole moments from the values of the functions \
at \[Zeta]=0.\
\>", "Text",ExpressionUUID->"284d693a-2ca2-4014-81fc-499f7edd55bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "n", "]"}], "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "[", "n", "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], "/.", 
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "\[Rule]", "0"}], ")"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Q", "[", "n", "]"}], "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "[", "n", "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}], ")"}], "!!"}]}], "/.", 
       RowBox[{"(", 
        RowBox[{"\[Zeta]", "\[Rule]", "0"}], ")"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"n", ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"P", "[", "n", "]"}], "]"}], ",", "\"\<  \>\"", ",", 
      RowBox[{"LeafCount", "[", 
       RowBox[{"Q", "[", "n", "]"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "nn"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"fde8fda2-1fce-48c9-92f7-c7b847328bd8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "0", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm[0, "  ", 2, "  ", 2],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3867b4b3-0f63-468d-bd77-43dbbd8f44aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm[1, "  ", 2, "  ", 2],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"61a7908f-36a5-47e0-a76f-51df0628dca3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm[2, "  ", 2, "  ", 2],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"68d8da29-1e12-4a92-be7c-e069efd8d9fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm[3, "  ", 23, "  ", 23],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"29eec7bf-eaf7-4985-a6ef-ef6248398180"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "73"}],
  SequenceForm[4, "  ", 73, "  ", 73],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6f74737f-59f3-4dfa-87a0-fd3848623f4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "189", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "189"}],
  SequenceForm[5, "  ", 189, "  ", 189],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b63dec3f-3446-403c-a6aa-afc1c4da52c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "423", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "423"}],
  SequenceForm[6, "  ", 423, "  ", 423],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"344a086b-e911-42f1-9a10-1ad35134d14a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "947", 
   "\[InvisibleSpace]", "\<\"  \"\>", "\[InvisibleSpace]", "947"}],
  SequenceForm[7, "  ", 947, "  ", 947],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"77794233-3592-40f0-9a8a-acaa8e0465b0"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Checking that the electromagnetic moments can be really obtained from the \
gravitational ones by the exchanges represented by the function ch[]. Prints \
nothing if the assumption if correct.\
\>", "Text",ExpressionUUID->"8e144657-8089-48a5-86de-49df0dc3097a"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ch", "[", 
        RowBox[{"P", "[", "k", "]"}], "]"}], "=!=", 
       RowBox[{"Q", "[", "k", "]"}]}], ",", 
      RowBox[{"Print", "[", "\"\<error\>\"", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ch", "[", 
        RowBox[{"Q", "[", "k", "]"}], "]"}], "=!=", 
       RowBox[{"P", "[", "k", "]"}]}], ",", 
      RowBox[{"Print", "[", "\"\<error\>\"", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "nn"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"d38a6a40-10bc-4b95-8a02-6f09e9b6b0b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", "0", "]"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"4f7d73f6-b9da-4c6f-b63e-0c918bf969eb"],

Cell[BoxData[
 RowBox[{"mm", "[", "0", "]"}]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"4b67241f-5542-4723-90e1-0ce044f9ded5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", "1", "]"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"5d8c1b3c-6443-4f52-be36-166d73fdcf2e"],

Cell[BoxData[
 RowBox[{"mm", "[", "1", "]"}]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"cb2a58a2-18b4-458b-ad42-ed2c9d28a01f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", "2", "]"}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"b27ac67d-5c91-4dd6-8109-b6b865d20382"],

Cell[BoxData[
 RowBox[{"mm", "[", "2", "]"}]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"a391a613-5479-4ce2-9a6a-d54b761c8305"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", "[", "2", "]"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"41dca323-3fa5-468e-b1c1-80857b87e45c"],

Cell[BoxData[
 RowBox[{"qq", "[", "2", "]"}]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"fc37ba37-196b-4b39-93bf-2fa1be5343ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"P", "[", "3", "]"}], "-", 
   RowBox[{"mm", "[", "3", "]"}]}], "]"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"d26b6b3f-5507-4c53-98e9-207edd8662fd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "5"], " ", 
  RowBox[{"cq", "[", "0", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"mm", "[", "1", "]"}], " ", 
     RowBox[{"qq", "[", "0", "]"}]}], "-", 
    RowBox[{
     RowBox[{"mm", "[", "0", "]"}], " ", 
     RowBox[{"qq", "[", "1", "]"}]}]}], ")"}]}]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"c335bf6d-faba-4c99-8d59-af1c445d5c16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"P", "[", "4", "]"}], "-", 
   RowBox[{"mm", "[", "4", "]"}]}], "]"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"8a27fb14-df78-455c-9d55-2909ed72ba29"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "35"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", 
     RowBox[{"cm", "[", "0", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mm", "[", "1", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"mm", "[", "0", "]"}], " ", 
        RowBox[{"mm", "[", "2", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"cq", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"mm", "[", "1", "]"}], " ", 
        RowBox[{"qq", "[", "0", "]"}]}], "-", 
       RowBox[{
        RowBox[{"mm", "[", "0", "]"}], " ", 
        RowBox[{"qq", "[", "1", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"cq", "[", "0", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"mm", "[", "2", "]"}], " ", 
        RowBox[{"qq", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"mm", "[", "1", "]"}], " ", 
        RowBox[{"qq", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"mm", "[", "0", "]"}], " ", 
        RowBox[{"qq", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"d27524e0-f0c7-45a4-aec4-4a358b034711"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"P", "[", "5", "]"}], "-", 
   RowBox[{"mm", "[", "5", "]"}]}], "]"}]], "Input",
 CellLabel->"In[48]:=",ExpressionUUID->"713db9a9-bb85-4d31-afb0-dfef61e03977"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "21"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"cm", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mm", "[", "1", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"mm", "[", "0", "]"}], " ", 
        RowBox[{"mm", "[", "2", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"cq", "[", "2", "]"}], " ", 
     RowBox[{"mm", "[", "1", "]"}], " ", 
     RowBox[{"qq", "[", "0", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"cq", "[", "1", "]"}], " ", 
     RowBox[{"mm", "[", "2", "]"}], " ", 
     RowBox[{"qq", "[", "0", "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"cq", "[", "0", "]"}], " ", 
     RowBox[{"mm", "[", "3", "]"}], " ", 
     RowBox[{"qq", "[", "0", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"cq", "[", "0", "]"}], "2"], " ", 
     RowBox[{"mm", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"qq", "[", "0", "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"cq", "[", "2", "]"}], " ", 
     RowBox[{"mm", "[", "0", "]"}], " ", 
     RowBox[{"qq", "[", "1", "]"}]}], "-", 
    RowBox[{
     RowBox[{"cq", "[", "1", "]"}], " ", 
     RowBox[{"mm", "[", "1", "]"}], " ", 
     RowBox[{"qq", "[", "1", "]"}]}], "-", 
    RowBox[{
     RowBox[{"cq", "[", "0", "]"}], " ", 
     RowBox[{"mm", "[", "2", "]"}], " ", 
     RowBox[{"qq", "[", "1", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"cq", "[", "0", "]"}], "2"], " ", 
     RowBox[{"mm", "[", "0", "]"}], " ", 
     RowBox[{"qq", "[", "0", "]"}], " ", 
     RowBox[{"qq", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"cm", "[", "0", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"mm", "[", "1", "]"}], " ", 
        RowBox[{"mm", "[", "2", "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"mm", "[", "0", "]"}], " ", 
        RowBox[{"mm", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"cq", "[", "0", "]"}], " ", 
        RowBox[{"mm", "[", "0", "]"}], " ", 
        RowBox[{"mm", "[", "1", "]"}], " ", 
        RowBox[{"qq", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"cq", "[", "0", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mm", "[", "0", "]"}], "2"], " ", 
        RowBox[{"qq", "[", "1", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"cq", "[", "1", "]"}], " ", 
     RowBox[{"mm", "[", "0", "]"}], " ", 
     RowBox[{"qq", "[", "2", "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"cq", "[", "0", "]"}], " ", 
     RowBox[{"mm", "[", "1", "]"}], " ", 
     RowBox[{"qq", "[", "2", "]"}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{"cq", "[", "0", "]"}], " ", 
     RowBox[{"mm", "[", "0", "]"}], " ", 
     RowBox[{"qq", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"642c86d6-7773-44b3-8206-af00cb1f2081"]
}, Open  ]],

Cell["\<\
Uncomment the following, by deleting (*  *), if you wish to save the results \
for the moments. They can be imported into any notebook, started from the \
same directory, by Get[\[OpenCurlyDoubleQuote]moments-nb.out\
\[CloseCurlyDoubleQuote]].\
\>", "Text",ExpressionUUID->"fd259cff-2e11-481b-9045-0f9dde54809b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Save", "[", 
   RowBox[{"\"\<moments-nb.out\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"P", ",", "Q"}], "}"}]}], "]"}], "*)"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"c7fb55e3-7fa5-4188-b5af-c05475ac6595"]
}, Open  ]]
},
WindowSize->{885, 1171},
WindowMargins->{{Automatic, 25}, {0, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 561, 10, 174, "Text",ExpressionUUID->"b227d17e-3869-4775-9c63-1cb90c08baa9"],
Cell[CellGroupData[{
Cell[1144, 34, 122, 0, 69, "Subsection",ExpressionUUID->"6667efcb-e00a-4e61-b5c1-3932d8684777"],
Cell[1269, 36, 206, 3, 75, "Text",ExpressionUUID->"19e67a7a-903d-4128-b40f-bea54f3f2a40"],
Cell[CellGroupData[{
Cell[1500, 43, 128, 2, 39, "Input",ExpressionUUID->"cd630cdd-0bc7-44b6-b6ae-87b63151feaf"],
Cell[1631, 47, 106, 1, 44, "Output",ExpressionUUID->"a961f05b-cd1f-417a-ab5a-1ef64ad7e5f6"]
}, Open  ]],
Cell[1752, 51, 1297, 38, 144, "Text",ExpressionUUID->"4132f7c4-3522-4f28-b58c-d74f99bb2d04"],
Cell[3052, 91, 842, 22, 185, "Input",ExpressionUUID->"7f624337-f48b-40b5-9b98-4dc030455cd8"],
Cell[3897, 115, 97, 0, 45, "Text",ExpressionUUID->"f5f04f26-053d-4427-ad02-c7fd24a8b5d9"],
Cell[3997, 117, 661, 18, 98, "Input",ExpressionUUID->"c1ed402b-484a-4a69-a78d-e2f41c62f67a"],
Cell[4661, 137, 482, 13, 78, "Text",ExpressionUUID->"774e17f4-9945-4459-b249-6e6803fa20f0"],
Cell[5146, 152, 707, 20, 98, "Input",ExpressionUUID->"805603ae-f45f-45c5-9aa2-10507502408f"],
Cell[5856, 174, 157, 2, 45, "Text",ExpressionUUID->"373528b2-30b1-4a6d-8995-4e788b1aba24"],
Cell[CellGroupData[{
Cell[6038, 180, 6607, 165, 939, "Input",ExpressionUUID->"4af6cd30-c162-4ef6-9636-ed1dbf90b090"],
Cell[CellGroupData[{
Cell[12670, 349, 131, 3, 31, "Print",ExpressionUUID->"85065dad-7a7b-4b9f-86eb-bd1ad002dab4"],
Cell[12804, 354, 131, 3, 31, "Print",ExpressionUUID->"39a014e8-0b70-4ad1-978a-2230b50427ab"],
Cell[12938, 359, 131, 3, 31, "Print",ExpressionUUID->"5540c995-cc58-4b0f-a5df-ddfcb1e87f14"],
Cell[13072, 364, 131, 3, 31, "Print",ExpressionUUID->"2fd32ef0-3f2f-4d4d-a638-6485045a496f"],
Cell[13206, 369, 131, 3, 31, "Print",ExpressionUUID->"be72f29c-258c-4dd2-b1ac-24ecea220747"],
Cell[13340, 374, 131, 3, 31, "Print",ExpressionUUID->"39d3413d-26fb-4083-982f-e4c3053913ff"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13532, 384, 103, 0, 69, "Subsection",ExpressionUUID->"60a90a03-8f03-4ea9-a152-364440fed35b"],
Cell[13638, 386, 246, 4, 75, "Text",ExpressionUUID->"394268f5-1789-4754-8718-22e2d8872b24"],
Cell[13887, 392, 416, 12, 48, "Text",ExpressionUUID->"78d66fc0-d4b9-4393-bb8b-d8244a2f80b3"],
Cell[14306, 406, 698, 19, 156, "Input",ExpressionUUID->"a93beffe-d296-437f-a3be-ff6f9d828923"],
Cell[15007, 427, 700, 19, 156, "Input",ExpressionUUID->"9d420983-a165-42f1-946c-b29032566814"],
Cell[15710, 448, 699, 19, 156, "Input",ExpressionUUID->"f4c69bb2-803f-449a-bbe6-b62bb73c1f39"],
Cell[16412, 469, 701, 19, 156, "Input",ExpressionUUID->"af1b0990-93a0-487a-bb21-5b4e8c30d4e8"],
Cell[17116, 490, 674, 13, 135, "Text",ExpressionUUID->"39dd2a4a-33ca-4536-a506-a3103fdcf5d3"],
Cell[17793, 505, 3267, 89, 446, "Input",ExpressionUUID->"57e3db35-daf1-422d-9f64-3f629b748f56"],
Cell[21063, 596, 123, 0, 45, "Text",ExpressionUUID->"46c27228-5022-467a-9ed7-ae017787601d"],
Cell[21189, 598, 654, 20, 39, "Input",ExpressionUUID->"a1fa3e34-d12f-4d94-b7d7-a7c0dafd9bcd"],
Cell[21846, 620, 478, 13, 39, "Input",ExpressionUUID->"46a22024-7626-4662-8839-af65c3b5cede"],
Cell[22327, 635, 483, 13, 39, "Input",ExpressionUUID->"8cc2256c-a829-40aa-9077-d5e6716484b6"],
Cell[22813, 650, 222, 5, 39, "Input",ExpressionUUID->"676bf331-14ab-4c59-886d-f6f62504ba3a"],
Cell[23038, 657, 224, 5, 39, "Input",ExpressionUUID->"b3ab21f4-c40a-4411-a5cb-3c30fc87fdeb"],
Cell[23265, 664, 406, 11, 39, "Input",ExpressionUUID->"75c1a61d-1a0c-4add-9f4c-9c4b0824e003"],
Cell[23674, 677, 409, 11, 39, "Input",ExpressionUUID->"53818aa8-bc6d-403f-a36e-c196bb3b1bd8"],
Cell[24086, 690, 418, 12, 39, "Input",ExpressionUUID->"d054f81f-b6fd-4f2c-8a63-bf7076747e3e"],
Cell[24507, 704, 422, 12, 39, "Input",ExpressionUUID->"9f90da3d-2217-4422-a693-c35811c34d81"],
Cell[24932, 718, 329, 8, 39, "Input",ExpressionUUID->"6a62cfb8-adeb-4c9b-baf7-bd0a132f43b1"],
Cell[25264, 728, 332, 8, 39, "Input",ExpressionUUID->"afc37dc9-35a3-4ed8-bc39-a2f5f6051f65"],
Cell[25599, 738, 335, 8, 39, "Input",ExpressionUUID->"19582d4f-5fc9-47ab-a947-2f6dace4d464"],
Cell[25937, 748, 372, 11, 39, "Input",ExpressionUUID->"6da75f94-f32d-4af7-a4c4-244572daccd0"],
Cell[26312, 761, 375, 11, 39, "Input",ExpressionUUID->"718eb90c-2e7b-4706-bafd-2fad192e369b"],
Cell[26690, 774, 114, 0, 45, "Text",ExpressionUUID->"591321ca-5266-47f5-bd0b-ddea64df4722"],
Cell[CellGroupData[{
Cell[26829, 778, 175, 3, 39, "Input",ExpressionUUID->"7ee10106-a71b-45c7-8a5b-d713e1fe2789"],
Cell[27007, 783, 107, 1, 44, "Output",ExpressionUUID->"5be87ea9-4fe7-4ba4-a4c3-ca6e2d7e9741"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27151, 789, 177, 3, 39, "Input",ExpressionUUID->"8c347137-60c1-42ea-a226-25c041535d1e"],
Cell[27331, 794, 107, 1, 44, "Output",ExpressionUUID->"d7b75216-4e91-4b33-82df-dd37dffd0919"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27487, 801, 109, 0, 69, "Subsection",ExpressionUUID->"ac13af22-2af1-4025-a0f3-86a4ee3ead15"],
Cell[27599, 803, 589, 17, 78, "Text",ExpressionUUID->"7d90d043-e7b2-4de0-86fd-13321555d6da"],
Cell[28191, 822, 1431, 40, 243, "Input",ExpressionUUID->"e66b867a-46a4-436e-a83a-7a584dd8e880"],
Cell[29625, 864, 749, 19, 138, "Text",ExpressionUUID->"363b0ee4-b38d-4f35-9dfb-1077ffe524d0"],
Cell[30377, 885, 1025, 29, 185, "Input",ExpressionUUID->"b9d8c84e-b4e6-4112-b01d-3b0ca0f14b2d"],
Cell[31405, 916, 350, 8, 75, "Text",ExpressionUUID->"05cc17f0-964c-48d2-a36c-b17c53b1a415"],
Cell[31758, 926, 288, 8, 69, "Input",ExpressionUUID->"ecd819e7-0554-46c1-9abd-ffc329b41abc"],
Cell[32049, 936, 461, 15, 69, "Input",ExpressionUUID->"f81b853d-4b5d-4fbb-a221-f0f200fa30a3"],
Cell[32513, 953, 441, 9, 107, "Text",ExpressionUUID->"6255920c-4459-426a-b8e3-0f1faabed0d6"],
Cell[32957, 964, 450, 12, 39, "Input",ExpressionUUID->"a4dccfd4-1a51-48fa-a81c-b15a1118ab03"],
Cell[33410, 978, 453, 12, 39, "Input",ExpressionUUID->"12101a03-5cbd-4c71-b03c-1cad4199a03a"],
Cell[33866, 992, 388, 10, 39, "Input",ExpressionUUID->"c61d7434-9283-44b4-8bbf-be59debdf4e6"],
Cell[34257, 1004, 241, 4, 75, "Text",ExpressionUUID->"55ec27de-45ce-4ff9-ac75-d469eb5375ae"],
Cell[34501, 1010, 372, 10, 39, "Input",ExpressionUUID->"02632534-594a-4649-9c1b-e4a4ad532049"],
Cell[34876, 1022, 113, 0, 45, "Text",ExpressionUUID->"77eec272-7c2d-43ad-b173-0d9599ae9872"],
Cell[CellGroupData[{
Cell[35014, 1026, 1187, 33, 185, "Input",ExpressionUUID->"8223807e-9453-4d82-bb59-a30f0e161ab8"],
Cell[CellGroupData[{
Cell[36226, 1063, 283, 8, 31, "Print",ExpressionUUID->"92c02656-4e9a-4637-8e65-cb8682a96787"],
Cell[36512, 1073, 283, 8, 31, "Print",ExpressionUUID->"4b93d87b-5215-4a90-b57d-b7fc200c7598"],
Cell[36798, 1083, 283, 8, 31, "Print",ExpressionUUID->"b65e298a-9326-4674-a2eb-825854b72506"],
Cell[37084, 1093, 283, 8, 31, "Print",ExpressionUUID->"7ba8bb48-4023-4b55-bdd6-288bca40b083"],
Cell[37370, 1103, 283, 8, 31, "Print",ExpressionUUID->"2dd15a08-ff14-4e2f-a5bc-43ee41cca831"],
Cell[37656, 1113, 278, 7, 31, "Print",ExpressionUUID->"f670e8b8-e9b7-4553-8ace-cc8bb1545202"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37983, 1126, 1187, 33, 185, "Input",ExpressionUUID->"d0239c6e-a3f7-46ca-abf5-d6dafa530f47"],
Cell[CellGroupData[{
Cell[39195, 1163, 283, 8, 31, "Print",ExpressionUUID->"3e38d518-1043-4e81-8054-ddd818b136e0"],
Cell[39481, 1173, 283, 8, 31, "Print",ExpressionUUID->"0c043e8f-090d-4a72-a2b4-7885ea7136e0"],
Cell[39767, 1183, 283, 8, 31, "Print",ExpressionUUID->"56c01f7e-52e2-4aec-8f3b-fabeac6277a8"],
Cell[40053, 1193, 283, 8, 31, "Print",ExpressionUUID->"fbd89ace-4093-4bb6-a2e0-7c3dc6967fd9"],
Cell[40339, 1203, 283, 8, 31, "Print",ExpressionUUID->"2030b409-e839-45b8-be2d-4d8da7e24904"],
Cell[40625, 1213, 278, 7, 31, "Print",ExpressionUUID->"16a2776f-fe55-40d2-9afd-a93b58002a2c"]
}, Open  ]]
}, Open  ]],
Cell[40930, 1224, 171, 3, 45, "Text",ExpressionUUID->"284d693a-2ca2-4014-81fc-499f7edd55bc"],
Cell[CellGroupData[{
Cell[41126, 1231, 1344, 39, 156, "Input",ExpressionUUID->"fde8fda2-1fce-48c9-92f7-c7b847328bd8"],
Cell[CellGroupData[{
Cell[42495, 1274, 351, 9, 31, "Print",ExpressionUUID->"3867b4b3-0f63-468d-bd77-43dbbd8f44aa"],
Cell[42849, 1285, 351, 9, 31, "Print",ExpressionUUID->"61a7908f-36a5-47e0-a76f-51df0628dca3"],
Cell[43203, 1296, 351, 9, 31, "Print",ExpressionUUID->"68d8da29-1e12-4a92-be7c-e069efd8d9fb"],
Cell[43557, 1307, 355, 9, 31, "Print",ExpressionUUID->"29eec7bf-eaf7-4985-a6ef-ef6248398180"],
Cell[43915, 1318, 355, 9, 31, "Print",ExpressionUUID->"6f74737f-59f3-4dfa-87a0-fd3848623f4d"],
Cell[44273, 1329, 359, 9, 31, "Print",ExpressionUUID->"b63dec3f-3446-403c-a6aa-afc1c4da52c4"],
Cell[44635, 1340, 359, 9, 31, "Print",ExpressionUUID->"344a086b-e911-42f1-9a10-1ad35134d14a"],
Cell[44997, 1351, 359, 9, 31, "Print",ExpressionUUID->"77794233-3592-40f0-9a8a-acaa8e0465b0"]
}, Open  ]]
}, Open  ]],
Cell[45383, 1364, 271, 4, 105, "Text",ExpressionUUID->"8e144657-8089-48a5-86de-49df0dc3097a"],
Cell[45657, 1370, 794, 22, 127, "Input",ExpressionUUID->"d38a6a40-10bc-4b95-8a02-6f09e9b6b0b5"],
Cell[CellGroupData[{
Cell[46476, 1396, 133, 2, 39, "Input",ExpressionUUID->"4f7d73f6-b9da-4c6f-b63e-0c918bf969eb"],
Cell[46612, 1400, 135, 2, 44, "Output",ExpressionUUID->"4b67241f-5542-4723-90e1-0ce044f9ded5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46784, 1407, 133, 2, 39, "Input",ExpressionUUID->"5d8c1b3c-6443-4f52-be36-166d73fdcf2e"],
Cell[46920, 1411, 135, 2, 44, "Output",ExpressionUUID->"cb2a58a2-18b4-458b-ad42-ed2c9d28a01f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47092, 1418, 133, 2, 39, "Input",ExpressionUUID->"b27ac67d-5c91-4dd6-8109-b6b865d20382"],
Cell[47228, 1422, 135, 2, 44, "Output",ExpressionUUID->"a391a613-5479-4ce2-9a6a-d54b761c8305"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47400, 1429, 133, 2, 39, "Input",ExpressionUUID->"41dca323-3fa5-468e-b1c1-80857b87e45c"],
Cell[47536, 1433, 135, 2, 44, "Output",ExpressionUUID->"fc37ba37-196b-4b39-93bf-2fa1be5343ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47708, 1440, 226, 5, 39, "Input",ExpressionUUID->"d26b6b3f-5507-4c53-98e9-207edd8662fd"],
Cell[47937, 1447, 414, 12, 63, "Output",ExpressionUUID->"c335bf6d-faba-4c99-8d59-af1c445d5c16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48388, 1464, 226, 5, 39, "Input",ExpressionUUID->"8a27fb14-df78-455c-9d55-2909ed72ba29"],
Cell[48617, 1471, 1274, 38, 130, "Output",ExpressionUUID->"d27524e0-f0c7-45a4-aec4-4a358b034711"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49928, 1514, 226, 5, 39, "Input",ExpressionUUID->"713db9a9-bb85-4d31-afb0-dfef61e03977"],
Cell[50157, 1521, 2906, 82, 222, "Output",ExpressionUUID->"642c86d6-7773-44b3-8206-af00cb1f2081"]
}, Open  ]],
Cell[53078, 1606, 322, 5, 105, "Text",ExpressionUUID->"fd259cff-2e11-481b-9045-0f9dde54809b"],
Cell[53403, 1613, 257, 6, 39, "Input",ExpressionUUID->"c7fb55e3-7fa5-4188-b5af-c05475ac6595"]
}, Open  ]]
}
]
*)


